Momentum-space formulae for AdS correlators for diverse theories in diverse dimensions

In this paper, we explore correlators of a series of theories in anti-de Sitter space: we present comprehensive results for interactions involving scalars, gluons, and gravitons in multiple dimensions. One aspect of our investigation is the establishment of an intriguing connection between the kinematic factors of these theories; indeed, such a connection directly relates these theories among themselves and with other theories of higher spin fields. Besides providing several explicit results throughout the paper, we also highlight the interconnections and relationships between these different theories, providing valuable insights into their similarities and distinctions.

==> supplementary.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    509137,      12860]
NotebookOptionsPosition[    501041,      12704]
NotebookOutlinePosition[    501445,      12720]
CellTagsIndexPosition[    501402,      12717]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Evaluation of scalar-gravity",
 Cell[BoxData[
  FormBox[
   RowBox[{"<", "\[Phi]\[Phi]\[Phi]\[Phi]", 
    SubscriptBox[">", "G"]}], TraditionalForm]],ExpressionUUID->
  "773acd4c-af7c-4537-aa2b-286fbaff5e0f"]
}], "Title",
 CellChangeTimes->{{3.909945997246228*^9, 
  3.9099460506254*^9}},ExpressionUUID->"d5547718-9e4f-4bfc-b5b0-0aa2b0f56eef"],

Cell[TextData[{
 StyleBox["Momentum-space formulae for AdS correlators for diverse theories \
in diverse dimensions",
  FontSlant->"Italic"],
 "   \[LongDash]\[LongDash]authors: Soner Albayrak, Savan Kharel, and Xinkang \
Wang"
}], "Subtitle",
 CellChangeTimes->{{3.90994942486366*^9, 3.9099494258904495`*^9}, {
  3.9099494628333282`*^9, 3.9099495691908937`*^9}, {3.9099497510786495`*^9, 
  3.909949756836478*^9}, {3.909950108464905*^9, 
  3.9099501091771135`*^9}},ExpressionUUID->"f8d2e085-b85e-4aa1-b26c-\
ba4f670b2114"],

Cell[CellGroupData[{

Cell[TextData[{
 "Four-point function in ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["AdS", "4"], TraditionalForm]],ExpressionUUID->
  "b4abe382-9319-435e-b91b-4141a08af966"]
}], "Section",
 CellChangeTimes->{{3.899256299920989*^9, 3.899256312237688*^9}, {
  3.8992577568450556`*^9, 3.8992577790634108`*^9}, {3.9009828049098387`*^9, 
  3.9009828049098387`*^9}, {3.905203808351754*^9, 3.9052038109011946`*^9}, {
  3.9052038576877728`*^9, 3.905203858149946*^9}, {3.909945979854594*^9, 
  3.9099459866401463`*^9}, {3.909946065132523*^9, 
  3.9099460663726797`*^9}},ExpressionUUID->"24cb07fb-d326-4773-af10-\
3b537cabe02f"],

Cell[CellGroupData[{

Cell["Transverse component", "Subsection",
 CellChangeTimes->{{3.9099468263553085`*^9, 3.9099468527292695`*^9}, 
   3.9099472520147147`*^9},ExpressionUUID->"e0a41bc3-6104-4277-8c39-\
d5868180d4a3"],

Cell[CellGroupData[{

Cell["Full Expression", "Subsubsection",
 CellChangeTimes->{{3.9099480901591005`*^9, 
  3.9099480952531815`*^9}},ExpressionUUID->"df4cea90-b939-46d8-a155-\
296bb1c7d550"],

Cell[CellGroupData[{

Cell[BoxData["TRANd3"], "Input",
 CellChangeTimes->{{3.9099477331450453`*^9, 3.9099477444141903`*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"058cb120-a6a6-448e-80e0-6ddcdc5b1148"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", 
        SubscriptBox["k", "1"], " ", 
        SubscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["k", "1"], "+", 
          SubscriptBox["k", "2"], "-", 
          SqrtBox[
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{
              SubscriptBox[
               OverscriptBox["k", "\[RightVector]"], "1"], ".", 
              SubscriptBox[
               OverscriptBox["k", "\[RightVector]"], "2"]}]}], "+", 
            SubsuperscriptBox["k", "1", "2"], "+", 
            SubsuperscriptBox["k", "2", "2"]}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["k", "1"], "+", 
          SubscriptBox["k", "2"], "+", 
          SqrtBox[
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{
              SubscriptBox[
               OverscriptBox["k", "\[RightVector]"], "1"], ".", 
              SubscriptBox[
               OverscriptBox["k", "\[RightVector]"], "2"]}]}], "+", 
            SubsuperscriptBox["k", "1", "2"], "+", 
            SubsuperscriptBox["k", "2", "2"]}]]}], ")"}], " ", 
        SubscriptBox["k", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["k", "1"], "+", 
          SubscriptBox["k", "2"], "+", 
          SubscriptBox["k", "3"]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["k", "1"], "+", 
          SubscriptBox["k", "2"], "+", 
          SubscriptBox["k", "3"], "+", 
          SubscriptBox["k", "4"]}], ")"}], "3"]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{
          SubscriptBox[
           OverscriptBox["k", "\[RightVector]"], "1"], ".", 
          SubscriptBox[
           OverscriptBox["k", "\[RightVector]"], "2"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubsuperscriptBox["k", "1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["k", "2"], "+", 
              SubscriptBox["k", "3"]}], ")"}]}], "+", 
           RowBox[{
            SubscriptBox["k", "2"], " ", 
            SubscriptBox["k", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["k", "2"], "+", 
              SubscriptBox["k", "3"]}], ")"}]}], "+", 
           RowBox[{
            SubscriptBox["k", "1"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["k", "2", "2"], "+", 
              SubsuperscriptBox["k", "3", "2"]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["k", "1"], " ", 
         SubscriptBox["k", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SubscriptBox["k", "2"], " ", 
            SubscriptBox["k", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["k", "2"], "+", 
              SubscriptBox["k", "3"]}], ")"}]}], "+", 
           RowBox[{
            SubsuperscriptBox["k", "1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["k", "2"], "+", 
              RowBox[{"2", " ", 
               SubscriptBox["k", "3"]}]}], ")"}]}], "+", 
           RowBox[{
            SubscriptBox["k", "1"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["k", "2", "2"], "+", 
              RowBox[{"2", " ", 
               SubscriptBox["k", "2"], " ", 
               SubscriptBox["k", "3"]}], "+", 
              RowBox[{"2", " ", 
               SubsuperscriptBox["k", "3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["k", "1"], "+", 
          SubscriptBox["k", "2"], "+", 
          SubscriptBox["k", "3"], "+", 
          SubscriptBox["k", "4"]}], ")"}], "2"]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{
          SubscriptBox[
           OverscriptBox["k", "\[RightVector]"], "1"], ".", 
          SubscriptBox[
           OverscriptBox["k", "\[RightVector]"], "2"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["k", "1", "2"], "+", 
           SubsuperscriptBox["k", "2", "2"], "+", 
           SubsuperscriptBox["k", "3", "2"]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         SubscriptBox["k", "1"], " ", 
         SubscriptBox["k", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["k", "1", "2"], "+", 
           RowBox[{
            SubscriptBox["k", "1"], " ", 
            SubscriptBox["k", "2"]}], "+", 
           SubsuperscriptBox["k", "2", "2"], "+", 
           SubsuperscriptBox["k", "3", "2"]}], ")"}]}]}], 
       RowBox[{
        SubscriptBox["k", "1"], "+", 
        SubscriptBox["k", "2"], "+", 
        SubscriptBox["k", "3"], "+", 
        SubscriptBox["k", "4"]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox[
            OverscriptBox["k", "\[RightVector]"], "1"], ".", 
           SubscriptBox[
            OverscriptBox["k", "\[RightVector]"], "2"]}], "-", 
          RowBox[{"2", " ", 
           SubscriptBox["k", "1"], " ", 
           SubscriptBox["k", "2"]}]}], ")"}], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{
            SubscriptBox[
             OverscriptBox["k", "\[RightVector]"], "1"], ".", 
            SubscriptBox[
             OverscriptBox["k", "\[RightVector]"], "2"]}]}], "+", 
          SubsuperscriptBox["k", "1", "2"], "+", 
          SubsuperscriptBox["k", "2", "2"]}]], " ", 
        SubscriptBox["k", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{
              SubscriptBox[
               OverscriptBox["k", "\[RightVector]"], "1"], ".", 
              SubscriptBox[
               OverscriptBox["k", "\[RightVector]"], "2"]}]}], "+", 
            SubsuperscriptBox["k", "1", "2"], "+", 
            SubsuperscriptBox["k", "2", "2"]}]], "+", 
          SubscriptBox["k", "3"]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{
              SubscriptBox[
               OverscriptBox["k", "\[RightVector]"], "1"], ".", 
              SubscriptBox[
               OverscriptBox["k", "\[RightVector]"], "2"]}]}], "+", 
            SubsuperscriptBox["k", "1", "2"], "+", 
            SubsuperscriptBox["k", "2", "2"]}]], "+", 
          SubscriptBox["k", "3"], "+", 
          SubscriptBox["k", "4"]}], ")"}], "2"]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox[
            OverscriptBox["k", "\[RightVector]"], "1"], ".", 
           SubscriptBox[
            OverscriptBox["k", "\[RightVector]"], "2"]}], "-", 
          RowBox[{"2", " ", 
           SubscriptBox["k", "1"], " ", 
           SubscriptBox["k", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{
            SubscriptBox[
             OverscriptBox["k", "\[RightVector]"], "1"], ".", 
            SubscriptBox[
             OverscriptBox["k", "\[RightVector]"], "2"]}]}], "+", 
          SubsuperscriptBox["k", "1", "2"], "+", 
          SubsuperscriptBox["k", "2", "2"], "+", 
          SubsuperscriptBox["k", "3", "2"]}], ")"}]}], 
       RowBox[{
        SqrtBox[
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{
            SubscriptBox[
             OverscriptBox["k", "\[RightVector]"], "1"], ".", 
            SubscriptBox[
             OverscriptBox["k", "\[RightVector]"], "2"]}]}], "+", 
          SubsuperscriptBox["k", "1", "2"], "+", 
          SubsuperscriptBox["k", "2", "2"]}]], "+", 
        SubscriptBox["k", "3"], "+", 
        SubscriptBox["k", "4"]}]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox[
           OverscriptBox["k", "\[RightVector]"], "1"], ".", 
          SubscriptBox[
           OverscriptBox["k", "\[RightVector]"], "2"]}], ")"}], "3"], " ", 
       SubsuperscriptBox["k", "3", "2"]}], "+", 
      RowBox[{
       SubsuperscriptBox["k", "2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SubscriptBox[
              OverscriptBox["k", "\[RightVector]"], "1"], ".", 
             SubscriptBox[
              OverscriptBox["k", "\[RightVector]"], "3"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["k", "1", "2"], "+", 
            RowBox[{"2", " ", 
             SubsuperscriptBox["k", "2", "2"]}]}], ")"}]}], "-", 
         RowBox[{
          SubsuperscriptBox["k", "1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["k", "1", "2"], "+", 
            SubsuperscriptBox["k", "2", "2"]}], ")"}], " ", 
          SubsuperscriptBox["k", "3", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{
        SubscriptBox[
         OverscriptBox["k", "\[RightVector]"], "1"], ".", 
        SubscriptBox[
         OverscriptBox["k", "\[RightVector]"], "3"]}], " ", 
       SubsuperscriptBox["k", "1", "2"], " ", 
       SubsuperscriptBox["k", "2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["k", "\[RightVector]"], "1"], ".", 
           SubscriptBox[
            OverscriptBox["k", "\[RightVector]"], "2"]}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["k", "\[RightVector]"], "1"], ".", 
           SubscriptBox[
            OverscriptBox["k", "\[RightVector]"], "3"]}]}], "+", 
         SubsuperscriptBox["k", "1", "2"], "+", 
         SubsuperscriptBox["k", "2", "2"], "+", 
         SubsuperscriptBox["k", "3", "2"], "-", 
         SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       SubsuperscriptBox["k", "1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SubsuperscriptBox["k", "1", "2"]}], "+", 
         SubsuperscriptBox["k", "2", "2"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{
            SubscriptBox[
             OverscriptBox["k", "\[RightVector]"], "1"], ".", 
            SubscriptBox[
             OverscriptBox["k", "\[RightVector]"], "2"]}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{
            SubscriptBox[
             OverscriptBox["k", "\[RightVector]"], "1"], ".", 
            SubscriptBox[
             OverscriptBox["k", "\[RightVector]"], "3"]}]}], "+", 
          SubsuperscriptBox["k", "1", "2"], "+", 
          SubsuperscriptBox["k", "2", "2"], "+", 
          SubsuperscriptBox["k", "3", "2"], "-", 
          SubsuperscriptBox["k", "4", "2"]}], ")"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox[
           OverscriptBox["k", "\[RightVector]"], "1"], ".", 
          SubscriptBox[
           OverscriptBox["k", "\[RightVector]"], "2"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["k", "\[RightVector]"], "1"], ".", 
           SubscriptBox[
            OverscriptBox["k", "\[RightVector]"], "2"]}], " ", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["k", "\[RightVector]"], "1"], ".", 
           SubscriptBox[
            OverscriptBox["k", "\[RightVector]"], "3"]}]}], "+", 
         RowBox[{"7", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SubscriptBox[
              OverscriptBox["k", "\[RightVector]"], "1"], ".", 
             SubscriptBox[
              OverscriptBox["k", "\[RightVector]"], "3"]}], ")"}], "2"]}], 
         "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["k", "1", "2"], "+", 
            SubsuperscriptBox["k", "2", "2"]}], ")"}], " ", 
          SubsuperscriptBox["k", "3", "2"]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["k", "\[RightVector]"], "1"], ".", 
           SubscriptBox[
            OverscriptBox["k", "\[RightVector]"], "3"]}], " ", 
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["k", "1", "2"], "+", 
            SubsuperscriptBox["k", "2", "2"], "+", 
            SubsuperscriptBox["k", "3", "2"], "-", 
            SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{
               SubscriptBox[
                OverscriptBox["k", "\[RightVector]"], "1"], ".", 
               SubscriptBox[
                OverscriptBox["k", "\[RightVector]"], "2"]}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{
               SubscriptBox[
                OverscriptBox["k", "\[RightVector]"], "1"], ".", 
               SubscriptBox[
                OverscriptBox["k", "\[RightVector]"], "3"]}]}], "+", 
             SubsuperscriptBox["k", "1", "2"], "+", 
             SubsuperscriptBox["k", "2", "2"], "+", 
             SubsuperscriptBox["k", "3", "2"], "-", 
             SubsuperscriptBox["k", "4", "2"]}], ")"}], "2"]}]}], ")"}]}], 
      "+", 
      RowBox[{
       RowBox[{
        SubscriptBox[
         OverscriptBox["k", "\[RightVector]"], "1"], ".", 
        SubscriptBox[
         OverscriptBox["k", "\[RightVector]"], "2"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SubscriptBox[
              OverscriptBox["k", "\[RightVector]"], "1"], ".", 
             SubscriptBox[
              OverscriptBox["k", "\[RightVector]"], "3"]}], ")"}], "2"], " ", 
          SubsuperscriptBox["k", "2", "2"]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["k", "\[RightVector]"], "1"], ".", 
           SubscriptBox[
            OverscriptBox["k", "\[RightVector]"], "3"]}], " ", 
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["k", "1", "2"], "+", 
            SubsuperscriptBox["k", "2", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{
              SubscriptBox[
               OverscriptBox["k", "\[RightVector]"], "1"], ".", 
              SubscriptBox[
               OverscriptBox["k", "\[RightVector]"], "2"]}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{
              SubscriptBox[
               OverscriptBox["k", "\[RightVector]"], "1"], ".", 
              SubscriptBox[
               OverscriptBox["k", "\[RightVector]"], "3"]}]}], "+", 
            SubsuperscriptBox["k", "1", "2"], "+", 
            SubsuperscriptBox["k", "2", "2"], "+", 
            SubsuperscriptBox["k", "3", "2"], "-", 
            SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SubsuperscriptBox["k", "1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SubsuperscriptBox["k", "2", "2"]}], " ", 
             SubsuperscriptBox["k", "3", "2"]}], "+", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{
                  SubscriptBox[
                   OverscriptBox["k", "\[RightVector]"], "1"], ".", 
                  SubscriptBox[
                   OverscriptBox["k", "\[RightVector]"], "2"]}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{
                  SubscriptBox[
                   OverscriptBox["k", "\[RightVector]"], "1"], ".", 
                  SubscriptBox[
                   OverscriptBox["k", "\[RightVector]"], "3"]}]}], "+", 
                SubsuperscriptBox["k", "1", "2"], "+", 
                SubsuperscriptBox["k", "2", "2"], "+", 
                SubsuperscriptBox["k", "3", "2"], "-", 
                SubsuperscriptBox["k", "4", "2"]}], ")"}], "2"]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubscriptBox[
          OverscriptBox["k", "\[RightVector]"], "1"], ".", 
         SubscriptBox[
          OverscriptBox["k", "\[RightVector]"], "2"]}], ")"}], "2"]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["k", "\[RightVector]"], "1"], ".", 
       SubscriptBox[
        OverscriptBox["k", "\[RightVector]"], "2"]}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["k", "1"], "-", 
         SubscriptBox["k", "2"]}], ")"}], "2"]}], "-", 
     RowBox[{"2", " ", 
      SubscriptBox["k", "1"], " ", 
      SubscriptBox["k", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["k", "1", "2"], "+", 
        SubsuperscriptBox["k", "2", "2"]}], ")"}]}]}], ")"}], 
   "2"]}]], "Output",
 CellChangeTimes->{
  3.909947240365966*^9, {3.909947742372695*^9, 3.909947744688181*^9}},
 CellLabel->"Out[92]=",ExpressionUUID->"720164f8-aae3-42b5-be0a-44a78b456173"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["MLT Test", "Subsubsection",
 CellChangeTimes->{{3.9099480988271914`*^9, 
  3.909948104949427*^9}},ExpressionUUID->"a92462dd-2b6d-42ab-8716-\
4ea6c388b2a0"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"**", "In"}], " ", "MLT", " ", "test"}], ",", " ", 
   RowBox[{"terms", " ", "|", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["k", "\[RightVector]"], "1"], "+", 
     SubscriptBox[
      OverscriptBox["k", "\[RightVector]"], "2"]}], "|", " ", "and", " ", "|", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["k", "\[RightVector]"], "1"], "+", 
     SubscriptBox[
      OverscriptBox["k", "\[RightVector]"], "3"]}], "|", " ", 
    RowBox[{
    "are", " ", "held", " ", "constant", " ", "when", " ", "differentiating", 
     " ", "with", " ", "respect", " ", "to", " ", 
     SubscriptBox["k", "i"]}]}]}], "***)"}]], "Input",
 CellChangeTimes->{{3.909949345109604*^9, 3.909949416425455*^9}, 
   3.9099497207742395`*^9, {3.909950103054537*^9, 
   3.9099501038933287`*^9}},ExpressionUUID->"29346ec2-f8c6-4949-8ec5-\
146ec4537d99"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TRANd3MLT", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"TRANd3", "/.", 
     RowBox[{
      RowBox[{
       SubscriptBox[
        OverscriptBox["k", "\[RightVector]"], "1"], ".", 
       SubscriptBox[
        OverscriptBox["k", "\[RightVector]"], "2"]}], "->", 
      FractionBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"c", "[", "1", "]"}], "2"], "-", 
         SuperscriptBox[
          SubscriptBox["k", "1"], "2"], "-", 
         SuperscriptBox[
          SubscriptBox["k", "2"], "2"]}], ")"}], "2"]}]}], "/.", 
    RowBox[{
     TagBox[
      RowBox[{
       SubscriptBox[
        OverscriptBox["k", "\[RightVector]"], "1"], ".", 
       SubscriptBox[
        OverscriptBox["k", "\[RightVector]"], "3"]}],
      DisplayForm], "->", 
     FractionBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"c", "[", "2", "]"}], "2"], "-", 
        SuperscriptBox[
         SubscriptBox["k", "1"], "2"], "-", 
        SuperscriptBox[
         SubscriptBox["k", "3"], "2"]}], ")"}], "2"]}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.9099483664740634`*^9, 3.9099483982601223`*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"ee577104-95e3-488a-ab3a-89edf661d6d0"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"16", " ", 
    SuperscriptBox[
     StyleBox[
      SubscriptBox["c", "1"],
      FontColor->RGBColor[1, 0.5, 0]], "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        StyleBox[
         SubscriptBox["c", "1"],
         FontColor->RGBColor[1, 0.5, 0]], "2"], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["k", "1"], "+", 
          SubscriptBox["k", "2"]}], ")"}], "2"]}], ")"}], "2"]}]], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       SqrtBox[
        SuperscriptBox[
         StyleBox[
          SubscriptBox["c", "1"],
          FontColor->RGBColor[1, 0.5, 0]], "2"]], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          StyleBox[
           SubscriptBox["c", "1"],
           FontColor->RGBColor[1, 0.5, 0]], "2"], "-", 
         SubsuperscriptBox["k", "1", "2"], "-", 
         RowBox[{"4", " ", 
          SubscriptBox["k", "1"], " ", 
          SubscriptBox["k", "2"]}], "-", 
         SubsuperscriptBox["k", "2", "2"]}], ")"}], " ", 
       SubscriptBox["k", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         SqrtBox[
          SuperscriptBox[
           StyleBox[
            SubscriptBox["c", "1"],
            FontColor->RGBColor[1, 0.5, 0]], "2"]], "+", 
         SubscriptBox["k", "3"]}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SqrtBox[
          SuperscriptBox[
           StyleBox[
            SubscriptBox["c", "1"],
            FontColor->RGBColor[1, 0.5, 0]], "2"]], "+", 
         SubscriptBox["k", "3"], "+", 
         SubscriptBox["k", "4"]}], ")"}], "2"]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           StyleBox[
            SubscriptBox["c", "1"],
            FontColor->RGBColor[1, 0.5, 0]], "2"]}], "+", 
         SubsuperscriptBox["k", "1", "2"], "+", 
         RowBox[{"4", " ", 
          SubscriptBox["k", "1"], " ", 
          SubscriptBox["k", "2"]}], "+", 
         SubsuperscriptBox["k", "2", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          StyleBox[
           SubscriptBox["c", "1"],
           FontColor->RGBColor[1, 0.5, 0]], "2"], "+", 
         SubsuperscriptBox["k", "3", "2"]}], ")"}]}], 
      RowBox[{
       SqrtBox[
        SuperscriptBox[
         StyleBox[
          SubscriptBox["c", "1"],
          FontColor->RGBColor[1, 0.5, 0]], "2"]], "+", 
       SubscriptBox["k", "3"], "+", 
       SubscriptBox["k", "4"]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       SubscriptBox["k", "1"], " ", 
       SubscriptBox["k", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SqrtBox[
           SuperscriptBox[
            StyleBox[
             SubscriptBox["c", "1"],
             FontColor->RGBColor[1, 0.5, 0]], "2"]]}], "+", 
         SubscriptBox["k", "1"], "+", 
         SubscriptBox["k", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SqrtBox[
          SuperscriptBox[
           StyleBox[
            SubscriptBox["c", "1"],
            FontColor->RGBColor[1, 0.5, 0]], "2"]], "+", 
         SubscriptBox["k", "1"], "+", 
         SubscriptBox["k", "2"]}], ")"}], " ", 
       SubscriptBox["k", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["k", "1"], "+", 
         SubscriptBox["k", "2"], "+", 
         SubscriptBox["k", "3"]}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["k", "1"], "+", 
         SubscriptBox["k", "2"], "+", 
         SubscriptBox["k", "3"], "+", 
         SubscriptBox["k", "4"]}], ")"}], "3"]], "+", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["k", "1"], "+", 
          SubscriptBox["k", "2"], "+", 
          SubscriptBox["k", "3"], "+", 
          SubscriptBox["k", "4"]}], ")"}], "2"]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              StyleBox[
               SubscriptBox["c", "1"],
               FontColor->RGBColor[1, 0.5, 0]], "2"], "-", 
             SubsuperscriptBox["k", "1", "2"], "-", 
             SubsuperscriptBox["k", "2", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubsuperscriptBox["k", "1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["k", "2"], "+", 
                SubscriptBox["k", "3"]}], ")"}]}], "+", 
             RowBox[{
              SubscriptBox["k", "2"], " ", 
              SubscriptBox["k", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["k", "2"], "+", 
                SubscriptBox["k", "3"]}], ")"}]}], "+", 
             RowBox[{
              SubscriptBox["k", "1"], " ", 
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["k", "2", "2"], "+", 
                SubsuperscriptBox["k", "3", "2"]}], ")"}]}]}], ")"}]}], 
          ")"}]}], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["k", "1"], " ", 
         SubscriptBox["k", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SubscriptBox["k", "2"], " ", 
            SubscriptBox["k", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["k", "2"], "+", 
              SubscriptBox["k", "3"]}], ")"}]}], "+", 
           RowBox[{
            SubsuperscriptBox["k", "1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["k", "2"], "+", 
              RowBox[{"2", " ", 
               SubscriptBox["k", "3"]}]}], ")"}]}], "+", 
           RowBox[{
            SubscriptBox["k", "1"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["k", "2", "2"], "+", 
              RowBox[{"2", " ", 
               SubscriptBox["k", "2"], " ", 
               SubscriptBox["k", "3"]}], "+", 
              RowBox[{"2", " ", 
               SubsuperscriptBox["k", "3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             StyleBox[
              SubscriptBox["c", "1"],
              FontColor->RGBColor[1, 0.5, 0]], "2"], "-", 
            SubsuperscriptBox["k", "1", "2"], "-", 
            SubsuperscriptBox["k", "2", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["k", "1", "2"], "+", 
            SubsuperscriptBox["k", "2", "2"], "+", 
            SubsuperscriptBox["k", "3", "2"]}], ")"}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        SubscriptBox["k", "1"], " ", 
        SubscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["k", "1", "2"], "+", 
          RowBox[{
           SubscriptBox["k", "1"], " ", 
           SubscriptBox["k", "2"]}], "+", 
          SubsuperscriptBox["k", "2", "2"], "+", 
          SubsuperscriptBox["k", "3", "2"]}], ")"}]}]}], 
      RowBox[{
       SubscriptBox["k", "1"], "+", 
       SubscriptBox["k", "2"], "+", 
       SubscriptBox["k", "3"], "+", 
       SubscriptBox["k", "4"]}]]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      StyleBox[
       SubscriptBox["c", "1"],
       FontColor->RGBColor[1, 0.5, 0]], "8"], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["k", "1", "2"], "-", 
         SubsuperscriptBox["k", "2", "2"]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["k", "3", "2"], "-", 
         SubsuperscriptBox["k", "4", "2"]}], ")"}], "2"]}], "+", 
     RowBox[{
      SuperscriptBox[
       StyleBox[
        SubscriptBox["c", "1"],
        FontColor->RGBColor[1, 0.5, 0]], "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", " ", 
         SuperscriptBox[
          StyleBox[
           SubscriptBox["c", "2"],
           FontColor->RGBColor[1, 0.5, 0]], "2"]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["k", "1", "2"], "+", 
           SubsuperscriptBox["k", "2", "2"], "+", 
           SubsuperscriptBox["k", "3", "2"], "+", 
           SubsuperscriptBox["k", "4", "2"]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       StyleBox[
        SubscriptBox["c", "1"],
        FontColor->RGBColor[1, 0.5, 0]], "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", " ", 
         SuperscriptBox[
          StyleBox[
           SubscriptBox["c", "2"],
           FontColor->RGBColor[1, 0.5, 0]], "4"]}], "+", 
        SubsuperscriptBox["k", "1", "4"], "+", 
        SubsuperscriptBox["k", "2", "4"], "-", 
        RowBox[{"4", " ", 
         SubsuperscriptBox["k", "2", "2"], " ", 
         SubsuperscriptBox["k", "3", "2"]}], "+", 
        SubsuperscriptBox["k", "3", "4"], "+", 
        RowBox[{"4", " ", 
         SubsuperscriptBox["k", "2", "2"], " ", 
         SubsuperscriptBox["k", "4", "2"]}], "+", 
        RowBox[{"6", " ", 
         SubsuperscriptBox["k", "3", "2"], " ", 
         SubsuperscriptBox["k", "4", "2"]}], "+", 
        SubsuperscriptBox["k", "4", "4"], "+", 
        RowBox[{
         SubsuperscriptBox["k", "1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", 
            SubsuperscriptBox["k", "2", "2"]}], "+", 
           RowBox[{"4", " ", 
            SubsuperscriptBox["k", "3", "2"]}], "-", 
           RowBox[{"4", " ", 
            SubsuperscriptBox["k", "4", "2"]}]}], ")"}]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox[
          StyleBox[
           SubscriptBox["c", "2"],
           FontColor->RGBColor[1, 0.5, 0]], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["k", "1", "2"], "+", 
           SubsuperscriptBox["k", "2", "2"], "+", 
           SubsuperscriptBox["k", "3", "2"], "+", 
           SubsuperscriptBox["k", "4", "2"]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       StyleBox[
        SubscriptBox["c", "1"],
        FontColor->RGBColor[1, 0.5, 0]], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", " ", 
         SuperscriptBox[
          StyleBox[
           SubscriptBox["c", "2"],
           FontColor->RGBColor[1, 0.5, 0]], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["k", "1", "2"], "-", 
           SubsuperscriptBox["k", "2", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["k", "3", "2"], "-", 
           SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubsuperscriptBox["k", "1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["k", "3", "2"], "-", 
              RowBox[{"3", " ", 
               SubsuperscriptBox["k", "4", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SubsuperscriptBox["k", "2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", 
               SubsuperscriptBox["k", "3", "4"]}], "+", 
              RowBox[{"2", " ", 
               SubsuperscriptBox["k", "3", "2"], " ", 
               SubsuperscriptBox["k", "4", "2"]}], "+", 
              SubsuperscriptBox["k", "4", "4"], "+", 
              RowBox[{
               SubsuperscriptBox["k", "2", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", 
                  SubsuperscriptBox["k", "3", "2"]}], "+", 
                 SubsuperscriptBox["k", "4", "2"]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SubsuperscriptBox["k", "1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["k", "3", "4"], "+", 
              RowBox[{"2", " ", 
               SubsuperscriptBox["k", "3", "2"], " ", 
               SubsuperscriptBox["k", "4", "2"]}], "-", 
              RowBox[{"3", " ", 
               SubsuperscriptBox["k", "4", "4"]}], "+", 
              RowBox[{"2", " ", 
               SubsuperscriptBox["k", "2", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SubsuperscriptBox["k", "3", "2"], "+", 
                 SubsuperscriptBox["k", "4", "2"]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.9099484106223717`*^9},
 CellLabel->
  "Out[115]=",ExpressionUUID->"e7b0d372-6434-4263-9f7f-173ead5ce094"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{"TRANd3MLT", ",", 
     SubscriptBox["k", "1"]}], "]"}], "//", "Simplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    SubscriptBox["k", "1"], "->", "0"}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.909948476671132*^9, 3.909948477014537*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"c799f35c-6f74-408e-b5c3-0df0e1b7e606"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.909948483756371*^9},
 CellLabel->
  "Out[117]=",ExpressionUUID->"903fec2e-ddee-4cb0-9d63-be509ea16eb7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{"TRANd3MLT", ",", 
     SubscriptBox["k", "2"]}], "]"}], "//", "Simplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    SubscriptBox["k", "2"], "->", "0"}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.9099484898527865`*^9, 3.909948492330015*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"ebcf3b1a-cfef-44b0-a684-d637d66e4149"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.909948519848669*^9},
 CellLabel->
  "Out[123]=",ExpressionUUID->"7ac6a497-6264-4bb8-a1b6-5ff199e86306"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{"TRANd3MLT", ",", 
     SubscriptBox["k", "3"]}], "]"}], "//", "Simplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    SubscriptBox["k", "3"], "->", "0"}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.909948493904216*^9, 3.9099484953177123`*^9}},
 CellLabel->
  "In[120]:=",ExpressionUUID->"201171fc-c87d-429a-b739-c93f46b67cef"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.909948511376643*^9},
 CellLabel->
  "Out[121]=",ExpressionUUID->"64a3c656-ce24-4ed1-aa2a-571f27f84a7f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{"TRANd3MLT", ",", 
     SubscriptBox["k", "4"]}], "]"}], "//", "Simplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    SubscriptBox["k", "4"], "->", "0"}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.9099484967882767`*^9, 3.9099484984389*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"fb0367ed-3afb-45d2-84c4-7308421ce82c"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9099485022720366`*^9},
 CellLabel->
  "Out[119]=",ExpressionUUID->"73526a44-800e-482e-aa36-855f7a74a113"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Longitudinal component", "Subsection",
 CellChangeTimes->{{3.90994725376993*^9, 
  3.9099472665158367`*^9}},ExpressionUUID->"dd5ebc72-d552-453f-b8bd-\
77e8db3ef48a"],

Cell[CellGroupData[{

Cell["Full Expression", "Subsubsection",
 CellChangeTimes->{{3.9099480700730124`*^9, 3.9099480766386023`*^9}, 
   3.90994877756146*^9},ExpressionUUID->"fb9f69ce-17a2-4d3f-8507-\
def890708a17"],

Cell[CellGroupData[{

Cell[BoxData["LONGd3"], "Input",
 CellChangeTimes->{{3.9099479081628714`*^9, 3.9099479149887295`*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"d96c16ac-ebda-4167-abf2-cf64adca7ea5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox[
          OverscriptBox["k", "\[RightVector]"], "1"], ".", 
         SubscriptBox[
          OverscriptBox["k", "\[RightVector]"], "2"]}]}], "+", 
       SubsuperscriptBox["k", "1", "2"], "+", 
       SubsuperscriptBox["k", "2", "2"]}]], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox[
          OverscriptBox["k", "\[RightVector]"], "1"], ".", 
         SubscriptBox[
          OverscriptBox["k", "\[RightVector]"], "2"]}], "+", 
        SubsuperscriptBox["k", "1", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox[
          OverscriptBox["k", "\[RightVector]"], "1"], ".", 
         SubscriptBox[
          OverscriptBox["k", "\[RightVector]"], "2"]}], "+", 
        SubsuperscriptBox["k", "2", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{
          SubscriptBox[
           OverscriptBox["k", "\[RightVector]"], "1"], ".", 
          SubscriptBox[
           OverscriptBox["k", "\[RightVector]"], "2"]}]}], "+", 
        SubsuperscriptBox["k", "1", "2"], "+", 
        SubsuperscriptBox["k", "2", "2"], "-", 
        SubsuperscriptBox["k", "3", "2"], "+", 
        SubsuperscriptBox["k", "4", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox[
          OverscriptBox["k", "\[RightVector]"], "1"], ".", 
         SubscriptBox[
          OverscriptBox["k", "\[RightVector]"], "2"]}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["k", "1", "2"], "+", 
           SubsuperscriptBox["k", "2", "2"], "+", 
           SubsuperscriptBox["k", "3", "2"], "-", 
           SubsuperscriptBox["k", "4", "2"]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["k", "1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["k", "3", "2"], "+", 
           RowBox[{"3", " ", 
            SubscriptBox["k", "3"], " ", 
            SubscriptBox["k", "4"]}], "+", 
           SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
        RowBox[{
         SubsuperscriptBox["k", "2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["k", "2"], "+", 
           SubscriptBox["k", "3"], "+", 
           SubscriptBox["k", "4"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox["k", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["k", "3", "2"], "+", 
              RowBox[{"3", " ", 
               SubscriptBox["k", "3"], " ", 
               SubscriptBox["k", "4"]}], "+", 
              SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["k", "3"], "+", 
              SubscriptBox["k", "4"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["k", "3", "2"], "+", 
              RowBox[{"4", " ", 
               SubscriptBox["k", "3"], " ", 
               SubscriptBox["k", "4"]}], "+", 
              SubsuperscriptBox["k", "4", "2"]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         SubscriptBox["k", "1"], " ", 
         SubscriptBox["k", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SubscriptBox["k", "2"]}], "+", 
           SubscriptBox["k", "3"], "+", 
           SubscriptBox["k", "4"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox["k", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["k", "3", "2"], "+", 
              RowBox[{"3", " ", 
               SubscriptBox["k", "3"], " ", 
               SubscriptBox["k", "4"]}], "+", 
              SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["k", "3"], "+", 
              SubscriptBox["k", "4"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["k", "3", "2"], "+", 
              RowBox[{"4", " ", 
               SubscriptBox["k", "3"], " ", 
               SubscriptBox["k", "4"]}], "+", 
              SubsuperscriptBox["k", "4", "2"]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SubsuperscriptBox["k", "1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", 
            SubscriptBox["k", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["k", "3", "2"], "+", 
              RowBox[{"3", " ", 
               SubscriptBox["k", "3"], " ", 
               SubscriptBox["k", "4"]}], "+", 
              SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["k", "3"], "+", 
              SubscriptBox["k", "4"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SubsuperscriptBox["k", "3", "2"]}], "+", 
              RowBox[{"7", " ", 
               SubscriptBox["k", "3"], " ", 
               SubscriptBox["k", "4"]}], "+", 
              RowBox[{"2", " ", 
               SubsuperscriptBox["k", "4", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SubsuperscriptBox["k", "1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"10", " ", 
            SubsuperscriptBox["k", "2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["k", "3", "2"], "+", 
              RowBox[{"3", " ", 
               SubscriptBox["k", "3"], " ", 
               SubscriptBox["k", "4"]}], "+", 
              SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["k", "3"], "+", 
               SubscriptBox["k", "4"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["k", "3", "2"], "+", 
              RowBox[{"4", " ", 
               SubscriptBox["k", "3"], " ", 
               SubscriptBox["k", "4"]}], "+", 
              SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            SubscriptBox["k", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["k", "3"], "+", 
              SubscriptBox["k", "4"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SubsuperscriptBox["k", "3", "2"]}], "+", 
              RowBox[{"11", " ", 
               SubscriptBox["k", "3"], " ", 
               SubscriptBox["k", "4"]}], "+", 
              RowBox[{"3", " ", 
               SubsuperscriptBox["k", "4", "2"]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}]}], "+", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["k", "\[RightVector]"], "1"], ".", 
           SubscriptBox[
            OverscriptBox["k", "\[RightVector]"], "2"]}]}], "+", 
         SubsuperscriptBox["k", "1", "2"], "+", 
         SubsuperscriptBox["k", "2", "2"]}], ")"}], "2"]], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["k", "1"], "+", 
         SubscriptBox["k", "2"]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["k", "3"], "+", 
         SubscriptBox["k", "4"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["k", "1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["k", "3"], "+", 
           SubscriptBox["k", "4"]}], ")"}]}], "+", 
        RowBox[{
         SubsuperscriptBox["k", "1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SubsuperscriptBox["k", "3", "2"]}], "+", 
           RowBox[{"5", " ", 
            SubscriptBox["k", "3"], " ", 
            SubscriptBox["k", "4"]}], "+", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["k", "4", "2"]}], "+", 
           RowBox[{"4", " ", 
            SubscriptBox["k", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["k", "3"], "+", 
              SubscriptBox["k", "4"]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SubscriptBox["k", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["k", "3", "3"], "+", 
           RowBox[{"4", " ", 
            SubsuperscriptBox["k", "3", "2"], " ", 
            SubscriptBox["k", "4"]}], "+", 
           RowBox[{"4", " ", 
            SubscriptBox["k", "3"], " ", 
            SubsuperscriptBox["k", "4", "2"]}], "+", 
           SubsuperscriptBox["k", "4", "3"], "+", 
           RowBox[{
            SubsuperscriptBox["k", "2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["k", "3"], "+", 
              SubscriptBox["k", "4"]}], ")"}]}], "+", 
           RowBox[{
            SubscriptBox["k", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SubsuperscriptBox["k", "3", "2"]}], "+", 
              RowBox[{"5", " ", 
               SubscriptBox["k", "3"], " ", 
               SubscriptBox["k", "4"]}], "+", 
              RowBox[{"2", " ", 
               SubsuperscriptBox["k", "4", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SubscriptBox["k", "1"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["k", "3", "3"], "+", 
           RowBox[{"4", " ", 
            SubsuperscriptBox["k", "3", "2"], " ", 
            SubscriptBox["k", "4"]}], "+", 
           RowBox[{"4", " ", 
            SubscriptBox["k", "3"], " ", 
            SubsuperscriptBox["k", "4", "2"]}], "+", 
           SubsuperscriptBox["k", "4", "3"], "+", 
           RowBox[{"4", " ", 
            SubsuperscriptBox["k", "2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["k", "3"], "+", 
              SubscriptBox["k", "4"]}], ")"}]}], "+", 
           RowBox[{
            SubscriptBox["k", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", 
               SubsuperscriptBox["k", "3", "2"]}], "+", 
              RowBox[{"14", " ", 
               SubscriptBox["k", "3"], " ", 
               SubscriptBox["k", "4"]}], "+", 
              RowBox[{"5", " ", 
               SubsuperscriptBox["k", "4", "2"]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubscriptBox[
             OverscriptBox["k", "\[RightVector]"], "1"], ".", 
            SubscriptBox[
             OverscriptBox["k", "\[RightVector]"], "2"]}], ")"}], "4"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubscriptBox[
             OverscriptBox["k", "\[RightVector]"], "1"], ".", 
            SubscriptBox[
             OverscriptBox["k", "\[RightVector]"], "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["k", "1", "2"], "+", 
           SubsuperscriptBox["k", "2", "2"], "-", 
           SubsuperscriptBox["k", "3", "2"], "-", 
           SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{
          SubscriptBox[
           OverscriptBox["k", "\[RightVector]"], "1"], ".", 
          SubscriptBox[
           OverscriptBox["k", "\[RightVector]"], "3"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["k", "1", "4"], "-", 
           SubsuperscriptBox["k", "2", "4"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["k", "3", "2"], "-", 
           SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
        RowBox[{
         SubsuperscriptBox["k", "1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["k", "2", "2"], "-", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["k", "3", "2"]}], "+", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["k", "4", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SubsuperscriptBox["k", "1", "2"], " ", 
         SubsuperscriptBox["k", "2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["k", "2", "4"], "+", 
           RowBox[{"4", " ", 
            SubsuperscriptBox["k", "2", "2"], " ", 
            SubsuperscriptBox["k", "3", "2"]}], "-", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["k", "3", "2"], "-", 
              SubsuperscriptBox["k", "4", "2"]}], ")"}], "2"]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SubsuperscriptBox["k", "1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["k", "2", "4"], "-", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["k", "3", "2"], "-", 
              SubsuperscriptBox["k", "4", "2"]}], ")"}], "2"], "+", 
           RowBox[{
            SubsuperscriptBox["k", "2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["k", "3", "2"], "+", 
              SubsuperscriptBox["k", "4", "2"]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubscriptBox[
             OverscriptBox["k", "\[RightVector]"], "1"], ".", 
            SubscriptBox[
             OverscriptBox["k", "\[RightVector]"], "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["k", "1", "4"], "+", 
           SubsuperscriptBox["k", "2", "4"], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["k", "3", "2"], "-", 
              SubsuperscriptBox["k", "4", "2"]}], ")"}], "2"], "-", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["k", "2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", 
               SubsuperscriptBox["k", "3", "2"]}], "+", 
              SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["k", "1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["k", "2", "2"], "+", 
              SubsuperscriptBox["k", "3", "2"], "+", 
              RowBox[{"5", " ", 
               SubsuperscriptBox["k", "4", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{
          SubscriptBox[
           OverscriptBox["k", "\[RightVector]"], "1"], ".", 
          SubscriptBox[
           OverscriptBox["k", "\[RightVector]"], "2"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubsuperscriptBox["k", "2", "4"], " ", 
            SubsuperscriptBox["k", "3", "2"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{
             SubscriptBox[
              OverscriptBox["k", "\[RightVector]"], "1"], ".", 
             SubscriptBox[
              OverscriptBox["k", "\[RightVector]"], "3"]}], " ", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["k", "1", "2"], "-", 
              SubsuperscriptBox["k", "2", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["k", "3", "2"], "-", 
              SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
           RowBox[{
            SubsuperscriptBox["k", "1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["k", "2", "2"], "-", 
              SubsuperscriptBox["k", "3", "2"], "+", 
              RowBox[{"2", " ", 
               SubsuperscriptBox["k", "4", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SubsuperscriptBox["k", "1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["k", "2", "4"], "-", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SubsuperscriptBox["k", "3", "2"], "-", 
                 SubsuperscriptBox["k", "4", "2"]}], ")"}], "2"], "+", 
              RowBox[{
               SubsuperscriptBox["k", "2", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SubsuperscriptBox["k", "3", "2"]}], "+", 
                 SubsuperscriptBox["k", "4", "2"]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox[
          OverscriptBox["k", "\[RightVector]"], "1"], ".", 
         SubscriptBox[
          OverscriptBox["k", "\[RightVector]"], "2"]}]}], "+", 
       SubsuperscriptBox["k", "1", "2"], "+", 
       SubsuperscriptBox["k", "2", "2"], "-", 
       SubsuperscriptBox["k", "3", "2"], "+", 
       SubsuperscriptBox["k", "4", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox[
         OverscriptBox["k", "\[RightVector]"], "1"], ".", 
        SubscriptBox[
         OverscriptBox["k", "\[RightVector]"], "2"]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["k", "1", "2"], "+", 
          SubsuperscriptBox["k", "2", "2"], "+", 
          SubsuperscriptBox["k", "3", "2"], "-", 
          SubsuperscriptBox["k", "4", "2"]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubsuperscriptBox["k", "1", "2"], " ", 
        SubsuperscriptBox["k", "2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SubsuperscriptBox["k", "3", "2"]}], " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["k", "1"], "+", 
             SubscriptBox["k", "2"], "+", 
             SubscriptBox["k", "3"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SubscriptBox["k", "1"]}], "+", 
             RowBox[{"2", " ", 
              SubscriptBox["k", "2"]}], "+", 
             SubscriptBox["k", "3"]}], ")"}]}], "-", 
          RowBox[{"3", " ", 
           SubscriptBox["k", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SubscriptBox["k", "1"]}], "+", 
             RowBox[{"2", " ", 
              SubscriptBox["k", "2"]}], "+", 
             SubscriptBox["k", "3"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["k", "1"], "+", 
             SubscriptBox["k", "2"], "+", 
             RowBox[{"2", " ", 
              SubscriptBox["k", "3"]}]}], ")"}], " ", 
           SubscriptBox["k", "4"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["k", "1"], "+", 
                 SubscriptBox["k", "2"]}], ")"}], "2"]}], "+", 
             RowBox[{"15", " ", 
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["k", "1"], "+", 
                SubscriptBox["k", "2"]}], ")"}], " ", 
              SubscriptBox["k", "3"]}], "+", 
             RowBox[{"10", " ", 
              SubsuperscriptBox["k", "3", "2"]}]}], ")"}], " ", 
           SubsuperscriptBox["k", "4", "2"]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["k", "1"], "+", 
             SubscriptBox["k", "2"], "+", 
             RowBox[{"2", " ", 
              SubscriptBox["k", "3"]}]}], ")"}], " ", 
           SubsuperscriptBox["k", "4", "3"]}], "-", 
          SubsuperscriptBox["k", "4", "4"]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{
         SubscriptBox[
          OverscriptBox["k", "\[RightVector]"], "1"], ".", 
         SubscriptBox[
          OverscriptBox["k", "\[RightVector]"], "2"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubsuperscriptBox["k", "1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["k", "3", "2"], "+", 
             RowBox[{"3", " ", 
              SubscriptBox["k", "3"], " ", 
              SubscriptBox["k", "4"]}], "+", 
             SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
          RowBox[{
           SubsuperscriptBox["k", "2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["k", "2"], "+", 
             SubscriptBox["k", "3"], "+", 
             SubscriptBox["k", "4"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubscriptBox["k", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["k", "3", "2"], "+", 
                RowBox[{"3", " ", 
                 SubscriptBox["k", "3"], " ", 
                 SubscriptBox["k", "4"]}], "+", 
                SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["k", "3"], "+", 
                SubscriptBox["k", "4"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["k", "3", "2"], "+", 
                RowBox[{"4", " ", 
                 SubscriptBox["k", "3"], " ", 
                 SubscriptBox["k", "4"]}], "+", 
                SubsuperscriptBox["k", "4", "2"]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SubscriptBox["k", "1"], " ", 
           SubscriptBox["k", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SubscriptBox["k", "2"]}], "+", 
             SubscriptBox["k", "3"], "+", 
             SubscriptBox["k", "4"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubscriptBox["k", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["k", "3", "2"], "+", 
                RowBox[{"3", " ", 
                 SubscriptBox["k", "3"], " ", 
                 SubscriptBox["k", "4"]}], "+", 
                SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["k", "3"], "+", 
                SubscriptBox["k", "4"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["k", "3", "2"], "+", 
                RowBox[{"4", " ", 
                 SubscriptBox["k", "3"], " ", 
                 SubscriptBox["k", "4"]}], "+", 
                SubsuperscriptBox["k", "4", "2"]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubsuperscriptBox["k", "1", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              SubscriptBox["k", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["k", "3", "2"], "+", 
                RowBox[{"3", " ", 
                 SubscriptBox["k", "3"], " ", 
                 SubscriptBox["k", "4"]}], "+", 
                SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["k", "3"], "+", 
                SubscriptBox["k", "4"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SubsuperscriptBox["k", "3", "2"]}], "+", 
                RowBox[{"7", " ", 
                 SubscriptBox["k", "3"], " ", 
                 SubscriptBox["k", "4"]}], "+", 
                RowBox[{"2", " ", 
                 SubsuperscriptBox["k", "4", "2"]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{
           SubsuperscriptBox["k", "1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"10", " ", 
              SubsuperscriptBox["k", "2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["k", "3", "2"], "+", 
                RowBox[{"3", " ", 
                 SubscriptBox["k", "3"], " ", 
                 SubscriptBox["k", "4"]}], "+", 
                SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["k", "3"], "+", 
                 SubscriptBox["k", "4"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["k", "3", "2"], "+", 
                RowBox[{"4", " ", 
                 SubscriptBox["k", "3"], " ", 
                 SubscriptBox["k", "4"]}], "+", 
                SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SubscriptBox["k", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["k", "3"], "+", 
                SubscriptBox["k", "4"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SubsuperscriptBox["k", "3", "2"]}], "+", 
                RowBox[{"11", " ", 
                 SubscriptBox["k", "3"], " ", 
                 SubscriptBox["k", "4"]}], "+", 
                RowBox[{"3", " ", 
                 SubsuperscriptBox["k", "4", "2"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox[
         OverscriptBox["k", "\[RightVector]"], "1"], ".", 
        SubscriptBox[
         OverscriptBox["k", "\[RightVector]"], "2"]}], "+", 
       SubsuperscriptBox["k", "1", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox[
         OverscriptBox["k", "\[RightVector]"], "1"], ".", 
        SubscriptBox[
         OverscriptBox["k", "\[RightVector]"], "2"]}], "+", 
       SubsuperscriptBox["k", "2", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SubsuperscriptBox["k", "3", "2"]}], " ", 
        SubsuperscriptBox["k", "4", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["k", "1", "4"], "+", 
          RowBox[{"3", " ", 
           SubsuperscriptBox["k", "1", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SubscriptBox["k", "2"]}], "+", 
             SubscriptBox["k", "3"], "+", 
             SubscriptBox["k", "4"]}], ")"}]}], "+", 
          RowBox[{
           SubsuperscriptBox["k", "2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["k", "2"], "+", 
             SubscriptBox["k", "3"], "+", 
             SubscriptBox["k", "4"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["k", "2"], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["k", "3"], "+", 
                SubscriptBox["k", "4"]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SubscriptBox["k", "1"], " ", 
           SubscriptBox["k", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SubscriptBox["k", "2"]}], "+", 
             SubscriptBox["k", "3"], "+", 
             SubscriptBox["k", "4"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["k", "2"], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["k", "3"], "+", 
                SubscriptBox["k", "4"]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubsuperscriptBox["k", "1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"10", " ", 
              SubsuperscriptBox["k", "2", "2"]}], "+", 
             RowBox[{"15", " ", 
              SubscriptBox["k", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["k", "3"], "+", 
                SubscriptBox["k", "4"]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["k", "3"], "+", 
                 SubscriptBox["k", "4"]}], ")"}], "2"]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{
            SubscriptBox[
             OverscriptBox["k", "\[RightVector]"], "1"], ".", 
            SubscriptBox[
             OverscriptBox["k", "\[RightVector]"], "2"]}]}], "+", 
          SubsuperscriptBox["k", "1", "2"], "+", 
          SubsuperscriptBox["k", "2", "2"], "-", 
          SubsuperscriptBox["k", "3", "2"], "-", 
          SubsuperscriptBox["k", "4", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubsuperscriptBox["k", "1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["k", "3", "2"], "+", 
             RowBox[{"3", " ", 
              SubscriptBox["k", "3"], " ", 
              SubscriptBox["k", "4"]}], "+", 
             SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
          RowBox[{
           SubsuperscriptBox["k", "2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["k", "2"], "+", 
             SubscriptBox["k", "3"], "+", 
             SubscriptBox["k", "4"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubscriptBox["k", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["k", "3", "2"], "+", 
                RowBox[{"3", " ", 
                 SubscriptBox["k", "3"], " ", 
                 SubscriptBox["k", "4"]}], "+", 
                SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["k", "3"], "+", 
                SubscriptBox["k", "4"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["k", "3", "2"], "+", 
                RowBox[{"4", " ", 
                 SubscriptBox["k", "3"], " ", 
                 SubscriptBox["k", "4"]}], "+", 
                SubsuperscriptBox["k", "4", "2"]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SubscriptBox["k", "1"], " ", 
           SubscriptBox["k", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SubscriptBox["k", "2"]}], "+", 
             SubscriptBox["k", "3"], "+", 
             SubscriptBox["k", "4"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubscriptBox["k", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["k", "3", "2"], "+", 
                RowBox[{"3", " ", 
                 SubscriptBox["k", "3"], " ", 
                 SubscriptBox["k", "4"]}], "+", 
                SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["k", "3"], "+", 
                SubscriptBox["k", "4"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["k", "3", "2"], "+", 
                RowBox[{"4", " ", 
                 SubscriptBox["k", "3"], " ", 
                 SubscriptBox["k", "4"]}], "+", 
                SubsuperscriptBox["k", "4", "2"]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubsuperscriptBox["k", "1", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              SubscriptBox["k", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["k", "3", "2"], "+", 
                RowBox[{"3", " ", 
                 SubscriptBox["k", "3"], " ", 
                 SubscriptBox["k", "4"]}], "+", 
                SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["k", "3"], "+", 
                SubscriptBox["k", "4"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SubsuperscriptBox["k", "3", "2"]}], "+", 
                RowBox[{"7", " ", 
                 SubscriptBox["k", "3"], " ", 
                 SubscriptBox["k", "4"]}], "+", 
                RowBox[{"2", " ", 
                 SubsuperscriptBox["k", "4", "2"]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{
           SubsuperscriptBox["k", "1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"10", " ", 
              SubsuperscriptBox["k", "2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["k", "3", "2"], "+", 
                RowBox[{"3", " ", 
                 SubscriptBox["k", "3"], " ", 
                 SubscriptBox["k", "4"]}], "+", 
                SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["k", "3"], "+", 
                 SubscriptBox["k", "4"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["k", "3", "2"], "+", 
                RowBox[{"4", " ", 
                 SubscriptBox["k", "3"], " ", 
                 SubscriptBox["k", "4"]}], "+", 
                SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SubscriptBox["k", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["k", "3"], "+", 
                SubscriptBox["k", "4"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SubsuperscriptBox["k", "3", "2"]}], "+", 
                RowBox[{"11", " ", 
                 SubscriptBox["k", "3"], " ", 
                 SubscriptBox["k", "4"]}], "+", 
                RowBox[{"3", " ", 
                 SubsuperscriptBox["k", "4", "2"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox[
          OverscriptBox["k", "\[RightVector]"], "1"], ".", 
         SubscriptBox[
          OverscriptBox["k", "\[RightVector]"], "2"]}]}], "+", 
       SubsuperscriptBox["k", "1", "2"], "+", 
       SubsuperscriptBox["k", "2", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SubsuperscriptBox["k", "1", "2"]}], " ", 
        SubsuperscriptBox["k", "2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{
            SubscriptBox[
             OverscriptBox["k", "\[RightVector]"], "1"], ".", 
            SubscriptBox[
             OverscriptBox["k", "\[RightVector]"], "2"]}]}], "+", 
          SubsuperscriptBox["k", "1", "2"], "+", 
          SubsuperscriptBox["k", "2", "2"], "-", 
          SubsuperscriptBox["k", "3", "2"], "-", 
          SubsuperscriptBox["k", "4", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubsuperscriptBox["k", "3", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["k", "1"], "+", 
             SubscriptBox["k", "2"], "+", 
             SubscriptBox["k", "3"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SubscriptBox["k", "1"]}], "+", 
             RowBox[{"2", " ", 
              SubscriptBox["k", "2"]}], "+", 
             SubscriptBox["k", "3"]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SubscriptBox["k", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SubscriptBox["k", "1"]}], "+", 
             RowBox[{"2", " ", 
              SubscriptBox["k", "2"]}], "+", 
             SubscriptBox["k", "3"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["k", "1"], "+", 
             SubscriptBox["k", "2"], "+", 
             RowBox[{"2", " ", 
              SubscriptBox["k", "3"]}]}], ")"}], " ", 
           SubscriptBox["k", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["k", "1"], "+", 
                 SubscriptBox["k", "2"]}], ")"}], "2"]}], "+", 
             RowBox[{"15", " ", 
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["k", "1"], "+", 
                SubscriptBox["k", "2"]}], ")"}], " ", 
              SubscriptBox["k", "3"]}], "+", 
             RowBox[{"10", " ", 
              SubsuperscriptBox["k", "3", "2"]}]}], ")"}], " ", 
           SubsuperscriptBox["k", "4", "2"]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["k", "1"], "+", 
             SubscriptBox["k", "2"], "+", 
             RowBox[{"2", " ", 
              SubscriptBox["k", "3"]}]}], ")"}], " ", 
           SubsuperscriptBox["k", "4", "3"]}], "+", 
          SubsuperscriptBox["k", "4", "4"]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        SubsuperscriptBox["k", "1", "2"], " ", 
        SubsuperscriptBox["k", "2", "2"], " ", 
        SubsuperscriptBox["k", "3", "2"], " ", 
        SubsuperscriptBox["k", "4", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["k", "1", "2"], "+", 
          SubsuperscriptBox["k", "2", "2"], "+", 
          RowBox[{"3", " ", 
           SubscriptBox["k", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["k", "3"], "+", 
             SubscriptBox["k", "4"]}], ")"}]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["k", "3"], "+", 
             SubscriptBox["k", "4"]}], ")"}], "2"], "+", 
          RowBox[{
           SubscriptBox["k", "1"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SubscriptBox["k", "2"]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["k", "3"], "+", 
                SubscriptBox["k", "4"]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{
         SubscriptBox[
          OverscriptBox["k", "\[RightVector]"], "1"], ".", 
         SubscriptBox[
          OverscriptBox["k", "\[RightVector]"], "2"]}], " ", 
        SubsuperscriptBox["k", "3", "2"], " ", 
        SubsuperscriptBox["k", "4", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["k", "1", "4"], "+", 
          RowBox[{"3", " ", 
           SubsuperscriptBox["k", "1", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SubscriptBox["k", "2"]}], "+", 
             SubscriptBox["k", "3"], "+", 
             SubscriptBox["k", "4"]}], ")"}]}], "+", 
          RowBox[{
           SubsuperscriptBox["k", "2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["k", "2"], "+", 
             SubscriptBox["k", "3"], "+", 
             SubscriptBox["k", "4"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["k", "2"], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["k", "3"], "+", 
                SubscriptBox["k", "4"]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SubscriptBox["k", "1"], " ", 
           SubscriptBox["k", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SubscriptBox["k", "2"]}], "+", 
             SubscriptBox["k", "3"], "+", 
             SubscriptBox["k", "4"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["k", "2"], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["k", "3"], "+", 
                SubscriptBox["k", "4"]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubsuperscriptBox["k", "1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"10", " ", 
              SubsuperscriptBox["k", "2", "2"]}], "+", 
             RowBox[{"15", " ", 
              SubscriptBox["k", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["k", "3"], "+", 
                SubscriptBox["k", "4"]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["k", "3"], "+", 
                 SubscriptBox["k", "4"]}], ")"}], "2"]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{
         SubscriptBox[
          OverscriptBox["k", "\[RightVector]"], "1"], ".", 
         SubscriptBox[
          OverscriptBox["k", "\[RightVector]"], "2"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{
            SubscriptBox[
             OverscriptBox["k", "\[RightVector]"], "1"], ".", 
            SubscriptBox[
             OverscriptBox["k", "\[RightVector]"], "2"]}]}], "+", 
          SubsuperscriptBox["k", "1", "2"], "+", 
          SubsuperscriptBox["k", "2", "2"], "-", 
          SubsuperscriptBox["k", "3", "2"], "-", 
          SubsuperscriptBox["k", "4", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubsuperscriptBox["k", "1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["k", "3", "2"], "+", 
             RowBox[{"3", " ", 
              SubscriptBox["k", "3"], " ", 
              SubscriptBox["k", "4"]}], "+", 
             SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
          RowBox[{
           SubsuperscriptBox["k", "2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["k", "2"], "+", 
             SubscriptBox["k", "3"], "+", 
             SubscriptBox["k", "4"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubscriptBox["k", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["k", "3", "2"], "+", 
                RowBox[{"3", " ", 
                 SubscriptBox["k", "3"], " ", 
                 SubscriptBox["k", "4"]}], "+", 
                SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["k", "3"], "+", 
                SubscriptBox["k", "4"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["k", "3", "2"], "+", 
                RowBox[{"4", " ", 
                 SubscriptBox["k", "3"], " ", 
                 SubscriptBox["k", "4"]}], "+", 
                SubsuperscriptBox["k", "4", "2"]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SubscriptBox["k", "1"], " ", 
           SubscriptBox["k", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SubscriptBox["k", "2"]}], "+", 
             SubscriptBox["k", "3"], "+", 
             SubscriptBox["k", "4"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubscriptBox["k", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["k", "3", "2"], "+", 
                RowBox[{"3", " ", 
                 SubscriptBox["k", "3"], " ", 
                 SubscriptBox["k", "4"]}], "+", 
                SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["k", "3"], "+", 
                SubscriptBox["k", "4"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["k", "3", "2"], "+", 
                RowBox[{"4", " ", 
                 SubscriptBox["k", "3"], " ", 
                 SubscriptBox["k", "4"]}], "+", 
                SubsuperscriptBox["k", "4", "2"]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubsuperscriptBox["k", "1", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              SubscriptBox["k", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["k", "3", "2"], "+", 
                RowBox[{"3", " ", 
                 SubscriptBox["k", "3"], " ", 
                 SubscriptBox["k", "4"]}], "+", 
                SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["k", "3"], "+", 
                SubscriptBox["k", "4"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SubsuperscriptBox["k", "3", "2"]}], "+", 
                RowBox[{"7", " ", 
                 SubscriptBox["k", "3"], " ", 
                 SubscriptBox["k", "4"]}], "+", 
                RowBox[{"2", " ", 
                 SubsuperscriptBox["k", "4", "2"]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{
           SubsuperscriptBox["k", "1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"10", " ", 
              SubsuperscriptBox["k", "2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["k", "3", "2"], "+", 
                RowBox[{"3", " ", 
                 SubscriptBox["k", "3"], " ", 
                 SubscriptBox["k", "4"]}], "+", 
                SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["k", "3"], "+", 
                 SubscriptBox["k", "4"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["k", "3", "2"], "+", 
                RowBox[{"4", " ", 
                 SubscriptBox["k", "3"], " ", 
                 SubscriptBox["k", "4"]}], "+", 
                SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SubscriptBox["k", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["k", "3"], "+", 
                SubscriptBox["k", "4"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SubsuperscriptBox["k", "3", "2"]}], "+", 
                RowBox[{"11", " ", 
                 SubscriptBox["k", "3"], " ", 
                 SubscriptBox["k", "4"]}], "+", 
                RowBox[{"3", " ", 
                 SubsuperscriptBox["k", "4", "2"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["k", "1"], "+", 
        SubscriptBox["k", "2"]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["k", "3"], "+", 
        SubscriptBox["k", "4"]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubsuperscriptBox["k", "1", "2"], " ", 
        SubsuperscriptBox["k", "2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SubsuperscriptBox["k", "3", "2"], " ", 
           SubsuperscriptBox["k", "4", "2"]}], "-", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{
               SubscriptBox[
                OverscriptBox["k", "\[RightVector]"], "1"], ".", 
               SubscriptBox[
                OverscriptBox["k", "\[RightVector]"], "2"]}]}], "+", 
             SubsuperscriptBox["k", "1", "2"], "+", 
             SubsuperscriptBox["k", "2", "2"], "-", 
             SubsuperscriptBox["k", "3", "2"], "-", 
             SubsuperscriptBox["k", "4", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["k", "3", "2"], "+", 
             RowBox[{"4", " ", 
              SubscriptBox["k", "3"], " ", 
              SubscriptBox["k", "4"]}], "+", 
             SubsuperscriptBox["k", "4", "2"], "+", 
             RowBox[{
              SubscriptBox["k", "1"], " ", 
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["k", "3"], "+", 
                SubscriptBox["k", "4"]}], ")"}]}], "+", 
             RowBox[{
              SubscriptBox["k", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["k", "3"], "+", 
                SubscriptBox["k", "4"]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{
         SubscriptBox[
          OverscriptBox["k", "\[RightVector]"], "1"], ".", 
         SubscriptBox[
          OverscriptBox["k", "\[RightVector]"], "2"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SubsuperscriptBox["k", "3", "2"]}], " ", 
           SubsuperscriptBox["k", "4", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["k", "1", "2"], "+", 
             RowBox[{
              SubscriptBox["k", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["k", "2"], "+", 
                SubscriptBox["k", "3"], "+", 
                SubscriptBox["k", "4"]}], ")"}]}], "+", 
             RowBox[{
              SubscriptBox["k", "1"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SubscriptBox["k", "2"]}], "+", 
                SubscriptBox["k", "3"], "+", 
                SubscriptBox["k", "4"]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{
               SubscriptBox[
                OverscriptBox["k", "\[RightVector]"], "1"], ".", 
               SubscriptBox[
                OverscriptBox["k", "\[RightVector]"], "2"]}]}], "+", 
             SubsuperscriptBox["k", "1", "2"], "+", 
             SubsuperscriptBox["k", "2", "2"], "-", 
             SubsuperscriptBox["k", "3", "2"], "-", 
             SubsuperscriptBox["k", "4", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubsuperscriptBox["k", "1", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["k", "3"], "+", 
                SubscriptBox["k", "4"]}], ")"}]}], "+", 
             RowBox[{
              SubscriptBox["k", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["k", "2"], "+", 
                SubscriptBox["k", "3"], "+", 
                SubscriptBox["k", "4"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["k", "3", "2"], "+", 
                RowBox[{"3", " ", 
                 SubscriptBox["k", "3"], " ", 
                 SubscriptBox["k", "4"]}], "+", 
                SubsuperscriptBox["k", "4", "2"], "+", 
                RowBox[{
                 SubscriptBox["k", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "3"], "+", 
                   SubscriptBox["k", "4"]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              SubscriptBox["k", "1"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SubscriptBox["k", "2"]}], "+", 
                SubscriptBox["k", "3"], "+", 
                SubscriptBox["k", "4"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["k", "3", "2"], "+", 
                RowBox[{"3", " ", 
                 SubscriptBox["k", "3"], " ", 
                 SubscriptBox["k", "4"]}], "+", 
                SubsuperscriptBox["k", "4", "2"], "+", 
                RowBox[{
                 SubscriptBox["k", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "3"], "+", 
                   SubscriptBox["k", "4"]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              SubsuperscriptBox["k", "1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SubscriptBox["k", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "3"], "+", 
                   SubscriptBox["k", "4"]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SubscriptBox["k", "3"]}], "+", 
                   SubscriptBox["k", "4"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "3"], "+", 
                   RowBox[{"2", " ", 
                    SubscriptBox["k", "4"]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["k", "1"], "+", 
        SubscriptBox["k", "2"]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["k", "3"], "+", 
        SubscriptBox["k", "4"]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", 
        SubsuperscriptBox["k", "1", "2"], " ", 
        SubsuperscriptBox["k", "2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{
            SubscriptBox[
             OverscriptBox["k", "\[RightVector]"], "1"], ".", 
            SubscriptBox[
             OverscriptBox["k", "\[RightVector]"], "2"]}]}], "+", 
          SubsuperscriptBox["k", "1", "2"], "+", 
          SubsuperscriptBox["k", "2", "2"], "-", 
          SubsuperscriptBox["k", "3", "2"], "-", 
          SubsuperscriptBox["k", "4", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["k", "3", "2"], "+", 
          RowBox[{"4", " ", 
           SubscriptBox["k", "3"], " ", 
           SubscriptBox["k", "4"]}], "+", 
          SubsuperscriptBox["k", "4", "2"], "+", 
          RowBox[{
           SubscriptBox["k", "1"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["k", "3"], "+", 
             SubscriptBox["k", "4"]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["k", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["k", "3"], "+", 
             SubscriptBox["k", "4"]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{
         SubscriptBox[
          OverscriptBox["k", "\[RightVector]"], "1"], ".", 
         SubscriptBox[
          OverscriptBox["k", "\[RightVector]"], "2"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SubsuperscriptBox["k", "3", "2"]}], " ", 
           SubsuperscriptBox["k", "4", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["k", "1", "2"], "+", 
             RowBox[{
              SubscriptBox["k", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["k", "2"], "+", 
                SubscriptBox["k", "3"], "+", 
                SubscriptBox["k", "4"]}], ")"}]}], "+", 
             RowBox[{
              SubscriptBox["k", "1"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SubscriptBox["k", "2"]}], "+", 
                SubscriptBox["k", "3"], "+", 
                SubscriptBox["k", "4"]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{
               SubscriptBox[
                OverscriptBox["k", "\[RightVector]"], "1"], ".", 
               SubscriptBox[
                OverscriptBox["k", "\[RightVector]"], "2"]}]}], "+", 
             SubsuperscriptBox["k", "1", "2"], "+", 
             SubsuperscriptBox["k", "2", "2"], "-", 
             SubsuperscriptBox["k", "3", "2"], "-", 
             SubsuperscriptBox["k", "4", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubsuperscriptBox["k", "1", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["k", "3"], "+", 
                SubscriptBox["k", "4"]}], ")"}]}], "+", 
             RowBox[{
              SubsuperscriptBox["k", "1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SubsuperscriptBox["k", "3", "2"]}], "+", 
                RowBox[{"5", " ", 
                 SubscriptBox["k", "3"], " ", 
                 SubscriptBox["k", "4"]}], "+", 
                RowBox[{"2", " ", 
                 SubsuperscriptBox["k", "4", "2"]}], "+", 
                RowBox[{"4", " ", 
                 SubscriptBox["k", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "3"], "+", 
                   SubscriptBox["k", "4"]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              SubscriptBox["k", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["k", "3", "3"], "+", 
                RowBox[{"4", " ", 
                 SubsuperscriptBox["k", "3", "2"], " ", 
                 SubscriptBox["k", "4"]}], "+", 
                RowBox[{"4", " ", 
                 SubscriptBox["k", "3"], " ", 
                 SubsuperscriptBox["k", "4", "2"]}], "+", 
                SubsuperscriptBox["k", "4", "3"], "+", 
                RowBox[{
                 SubsuperscriptBox["k", "2", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "3"], "+", 
                   SubscriptBox["k", "4"]}], ")"}]}], "+", 
                RowBox[{
                 SubscriptBox["k", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SubsuperscriptBox["k", "3", "2"]}], "+", 
                   RowBox[{"5", " ", 
                    SubscriptBox["k", "3"], " ", 
                    SubscriptBox["k", "4"]}], "+", 
                   RowBox[{"2", " ", 
                    SubsuperscriptBox["k", "4", "2"]}]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{
              SubscriptBox["k", "1"], " ", 
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["k", "3", "3"], "+", 
                RowBox[{"4", " ", 
                 SubsuperscriptBox["k", "3", "2"], " ", 
                 SubscriptBox["k", "4"]}], "+", 
                RowBox[{"4", " ", 
                 SubscriptBox["k", "3"], " ", 
                 SubsuperscriptBox["k", "4", "2"]}], "+", 
                SubsuperscriptBox["k", "4", "3"], "+", 
                RowBox[{"4", " ", 
                 SubsuperscriptBox["k", "2", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "3"], "+", 
                   SubscriptBox["k", "4"]}], ")"}]}], "+", 
                RowBox[{
                 SubscriptBox["k", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", " ", 
                    SubsuperscriptBox["k", "3", "2"]}], "+", 
                   RowBox[{"14", " ", 
                    SubscriptBox["k", "3"], " ", 
                    SubscriptBox["k", "4"]}], "+", 
                   RowBox[{"5", " ", 
                    SubsuperscriptBox["k", "4", "2"]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["k", "1"], "+", 
       SubscriptBox["k", "2"]}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["k", "3"], "+", 
       SubscriptBox["k", "4"]}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["k", "1"], "+", 
       SubscriptBox["k", "2"], "+", 
       SubscriptBox["k", "3"], "+", 
       SubscriptBox["k", "4"]}], ")"}], "3"]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.9099479118990107`*^9, 3.909947915387526*^9}},
 CellLabel->
  "Out[105]=",ExpressionUUID->"c5e94c70-ec0a-4ad0-a2f8-da7be37e00e8"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["MLT Test", "Subsubsection",
 CellChangeTimes->{{3.9099479442218595`*^9, 
  3.9099479507141914`*^9}},ExpressionUUID->"9a8057e9-a53b-4c46-8b6b-\
6b3fc4c7e44c"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"**", "In"}], " ", "MLT", " ", "test"}], ",", " ", 
   RowBox[{"terms", " ", "|", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["k", "\[RightVector]"], "1"], "+", 
     SubscriptBox[
      OverscriptBox["k", "\[RightVector]"], "2"]}], "|", " ", "and", " ", "|", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["k", "\[RightVector]"], "1"], "+", 
     SubscriptBox[
      OverscriptBox["k", "\[RightVector]"], "3"]}], "|", " ", 
    RowBox[{
    "are", " ", "held", " ", "constant", " ", "when", " ", "differentiating", 
     " ", "with", " ", "respect", " ", "to", " ", 
     SubscriptBox["k", "i"]}]}]}], "***)"}]], "Input",
 CellChangeTimes->{
  3.90994971799212*^9, {3.909950097313117*^9, 
   3.9099500979205585`*^9}},ExpressionUUID->"8ec18740-6d9c-4f40-aaec-\
aa486c19f2c0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LONGd3MLT", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"LONGd3", "/.", 
     RowBox[{
      RowBox[{
       SubscriptBox[
        OverscriptBox["k", "\[RightVector]"], "1"], ".", 
       SubscriptBox[
        OverscriptBox["k", "\[RightVector]"], "2"]}], "->", 
      FractionBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"c", "[", "1", "]"}], "2"], "-", 
         SuperscriptBox[
          SubscriptBox["k", "1"], "2"], "-", 
         SuperscriptBox[
          SubscriptBox["k", "2"], "2"]}], ")"}], "2"]}]}], "/.", 
    RowBox[{
     TagBox[
      RowBox[{
       SubscriptBox[
        OverscriptBox["k", "\[RightVector]"], "1"], ".", 
       SubscriptBox[
        OverscriptBox["k", "\[RightVector]"], "3"], " "}],
      DisplayForm], "->", 
     FractionBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"c", "[", "2", "]"}], "2"], "-", 
        SuperscriptBox[
         SubscriptBox["k", "1"], "2"], "-", 
        SuperscriptBox[
         SubscriptBox["k", "3"], "2"]}], ")"}], "2"]}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.905207744574425*^9, 3.905207755753516*^9}, {
  3.909947970318262*^9, 3.9099480037085447`*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"fb6d2724-334c-4982-9fad-ce593395f6cc"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"16", " ", 
    SuperscriptBox[
     StyleBox[
      SubscriptBox["c", "1"],
      FontColor->RGBColor[1, 0.5, 0]], "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["k", "1"], "+", 
       SubscriptBox["k", "2"], "+", 
       SubscriptBox["k", "3"], "+", 
       SubscriptBox["k", "4"]}], ")"}], "3"]}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      StyleBox[
       SubscriptBox["c", "1"],
       FontColor->RGBColor[1, 0.5, 0]], "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox["k", "1", "4"], "+", 
       SubsuperscriptBox["k", "2", "4"], "+", 
       RowBox[{"3", " ", 
        SubsuperscriptBox["k", "2", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["k", "3"], "+", 
          SubscriptBox["k", "4"]}], ")"}]}], "+", 
       RowBox[{"3", " ", 
        SubsuperscriptBox["k", "1", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["k", "2"], "+", 
          SubscriptBox["k", "3"], "+", 
          SubscriptBox["k", "4"]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["k", "3"], "+", 
           SubscriptBox["k", "4"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["k", "3", "2"], "+", 
          RowBox[{
           SubscriptBox["k", "3"], " ", 
           SubscriptBox["k", "4"]}], "+", 
          SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
       RowBox[{
        SubsuperscriptBox["k", "2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SubsuperscriptBox["k", "3", "2"]}], "+", 
          RowBox[{"6", " ", 
           SubscriptBox["k", "3"], " ", 
           SubscriptBox["k", "4"]}], "+", 
          RowBox[{"4", " ", 
           SubsuperscriptBox["k", "4", "2"]}]}], ")"}]}], "+", 
       RowBox[{"3", " ", 
        SubscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["k", "3", "3"], "+", 
          RowBox[{"2", " ", 
           SubsuperscriptBox["k", "3", "2"], " ", 
           SubscriptBox["k", "4"]}], "+", 
          RowBox[{"2", " ", 
           SubscriptBox["k", "3"], " ", 
           SubsuperscriptBox["k", "4", "2"]}], "+", 
          SubsuperscriptBox["k", "4", "3"]}], ")"}]}], "+", 
       RowBox[{
        SubsuperscriptBox["k", "1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SubsuperscriptBox["k", "2", "2"]}], "+", 
          RowBox[{"4", " ", 
           SubsuperscriptBox["k", "3", "2"]}], "+", 
          RowBox[{"6", " ", 
           SubscriptBox["k", "3"], " ", 
           SubscriptBox["k", "4"]}], "+", 
          RowBox[{"4", " ", 
           SubsuperscriptBox["k", "4", "2"]}], "+", 
          RowBox[{"6", " ", 
           SubscriptBox["k", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["k", "3"], "+", 
             SubscriptBox["k", "4"]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"3", " ", 
        SubscriptBox["k", "1"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["k", "2", "3"], "+", 
          SubsuperscriptBox["k", "3", "3"], "+", 
          RowBox[{"2", " ", 
           SubsuperscriptBox["k", "3", "2"], " ", 
           SubscriptBox["k", "4"]}], "+", 
          RowBox[{"2", " ", 
           SubscriptBox["k", "3"], " ", 
           SubsuperscriptBox["k", "4", "2"]}], "+", 
          SubsuperscriptBox["k", "4", "3"], "+", 
          RowBox[{"2", " ", 
           SubsuperscriptBox["k", "2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["k", "3"], "+", 
             SubscriptBox["k", "4"]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SubscriptBox["k", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["k", "3", "2"], "+", 
             RowBox[{
              SubscriptBox["k", "3"], " ", 
              SubscriptBox["k", "4"]}], "+", 
             SubsuperscriptBox["k", "4", "2"]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}], "-", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["k", "1"], "-", 
        SubscriptBox["k", "2"]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["k", "1"], "+", 
       SubscriptBox["k", "2"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["k", "3"], "-", 
        SubscriptBox["k", "4"]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["k", "3"], "+", 
       SubscriptBox["k", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubsuperscriptBox["k", "1", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["k", "3"], "+", 
          SubscriptBox["k", "4"]}], ")"}]}], "+", 
       RowBox[{
        SubsuperscriptBox["k", "1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SubsuperscriptBox["k", "3", "2"]}], "+", 
          RowBox[{"5", " ", 
           SubscriptBox["k", "3"], " ", 
           SubscriptBox["k", "4"]}], "+", 
          RowBox[{"2", " ", 
           SubsuperscriptBox["k", "4", "2"]}], "+", 
          RowBox[{"4", " ", 
           SubscriptBox["k", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["k", "3"], "+", 
             SubscriptBox["k", "4"]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["k", "3", "3"], "+", 
          RowBox[{"4", " ", 
           SubsuperscriptBox["k", "3", "2"], " ", 
           SubscriptBox["k", "4"]}], "+", 
          RowBox[{"4", " ", 
           SubscriptBox["k", "3"], " ", 
           SubsuperscriptBox["k", "4", "2"]}], "+", 
          SubsuperscriptBox["k", "4", "3"], "+", 
          RowBox[{
           SubsuperscriptBox["k", "2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["k", "3"], "+", 
             SubscriptBox["k", "4"]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["k", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SubsuperscriptBox["k", "3", "2"]}], "+", 
             RowBox[{"5", " ", 
              SubscriptBox["k", "3"], " ", 
              SubscriptBox["k", "4"]}], "+", 
             RowBox[{"2", " ", 
              SubsuperscriptBox["k", "4", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["k", "1"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["k", "3", "3"], "+", 
          RowBox[{"4", " ", 
           SubsuperscriptBox["k", "3", "2"], " ", 
           SubscriptBox["k", "4"]}], "+", 
          RowBox[{"4", " ", 
           SubscriptBox["k", "3"], " ", 
           SubsuperscriptBox["k", "4", "2"]}], "+", 
          SubsuperscriptBox["k", "4", "3"], "+", 
          RowBox[{"4", " ", 
           SubsuperscriptBox["k", "2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["k", "3"], "+", 
             SubscriptBox["k", "4"]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["k", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              SubsuperscriptBox["k", "3", "2"]}], "+", 
             RowBox[{"14", " ", 
              SubscriptBox["k", "3"], " ", 
              SubscriptBox["k", "4"]}], "+", 
             RowBox[{"5", " ", 
              SubsuperscriptBox["k", "4", "2"]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}], "-", 
    RowBox[{
     SuperscriptBox[
      StyleBox[
       SubscriptBox["c", "1"],
       FontColor->RGBColor[1, 0.5, 0]], "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox["k", "1", "6"], "+", 
       SubsuperscriptBox["k", "2", "6"], "+", 
       RowBox[{"3", " ", 
        SubsuperscriptBox["k", "2", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["k", "3"], "+", 
          SubscriptBox["k", "4"]}], ")"}]}], "+", 
       RowBox[{"3", " ", 
        SubsuperscriptBox["k", "1", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["k", "2"], "+", 
          SubscriptBox["k", "3"], "+", 
          SubscriptBox["k", "4"]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["k", "3", "2"], "-", 
           SubsuperscriptBox["k", "4", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["k", "3", "2"], "+", 
          RowBox[{"3", " ", 
           SubscriptBox["k", "3"], " ", 
           SubscriptBox["k", "4"]}], "+", 
          SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
       RowBox[{
        SubsuperscriptBox["k", "2", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SubsuperscriptBox["k", "3", "2"]}], "+", 
          RowBox[{"6", " ", 
           SubscriptBox["k", "3"], " ", 
           SubscriptBox["k", "4"]}], "+", 
          RowBox[{"6", " ", 
           SubsuperscriptBox["k", "4", "2"]}]}], ")"}]}], "-", 
       RowBox[{"4", " ", 
        SubsuperscriptBox["k", "2", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SubsuperscriptBox["k", "3", "3"]}], "+", 
          RowBox[{"3", " ", 
           SubsuperscriptBox["k", "3", "2"], " ", 
           SubscriptBox["k", "4"]}], "-", 
          RowBox[{"3", " ", 
           SubscriptBox["k", "3"], " ", 
           SubsuperscriptBox["k", "4", "2"]}], "-", 
          RowBox[{"2", " ", 
           SubsuperscriptBox["k", "4", "3"]}]}], ")"}]}], "+", 
       RowBox[{"3", " ", 
        SubscriptBox["k", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["k", "3"], "-", 
           SubscriptBox["k", "4"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["k", "3", "3"], "+", 
          RowBox[{"4", " ", 
           SubsuperscriptBox["k", "3", "2"], " ", 
           SubscriptBox["k", "4"]}], "+", 
          RowBox[{"4", " ", 
           SubscriptBox["k", "3"], " ", 
           SubsuperscriptBox["k", "4", "2"]}], "+", 
          SubsuperscriptBox["k", "4", "3"]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["k", "2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["k", "3", "4"], "+", 
          RowBox[{"6", " ", 
           SubsuperscriptBox["k", "3", "3"], " ", 
           SubscriptBox["k", "4"]}], "+", 
          RowBox[{"6", " ", 
           SubsuperscriptBox["k", "3", "2"], " ", 
           SubsuperscriptBox["k", "4", "2"]}], "-", 
          RowBox[{"6", " ", 
           SubscriptBox["k", "3"], " ", 
           SubsuperscriptBox["k", "4", "3"]}], "-", 
          RowBox[{"3", " ", 
           SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}], "+", 
       RowBox[{
        SubsuperscriptBox["k", "1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SubsuperscriptBox["k", "2", "2"]}], "+", 
          RowBox[{"6", " ", 
           SubsuperscriptBox["k", "3", "2"]}], "+", 
          RowBox[{"6", " ", 
           SubscriptBox["k", "3"], " ", 
           SubscriptBox["k", "4"]}], "-", 
          RowBox[{"2", " ", 
           SubsuperscriptBox["k", "4", "2"]}], "+", 
          RowBox[{"6", " ", 
           SubscriptBox["k", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["k", "3"], "+", 
             SubscriptBox["k", "4"]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        SubsuperscriptBox["k", "1", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           SubsuperscriptBox["k", "2", "3"]}], "-", 
          RowBox[{"8", " ", 
           SubsuperscriptBox["k", "3", "3"]}], "-", 
          RowBox[{"12", " ", 
           SubsuperscriptBox["k", "3", "2"], " ", 
           SubscriptBox["k", "4"]}], "+", 
          RowBox[{"12", " ", 
           SubscriptBox["k", "3"], " ", 
           SubsuperscriptBox["k", "4", "2"]}], "+", 
          RowBox[{"8", " ", 
           SubsuperscriptBox["k", "4", "3"]}], "+", 
          RowBox[{"9", " ", 
           SubsuperscriptBox["k", "2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["k", "3"], "+", 
             SubscriptBox["k", "4"]}], ")"}]}], "-", 
          RowBox[{"6", " ", 
           SubscriptBox["k", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SubsuperscriptBox["k", "3", "2"]}], "+", 
             RowBox[{
              SubscriptBox["k", "3"], " ", 
              SubscriptBox["k", "4"]}], "-", 
             RowBox[{"2", " ", 
              SubsuperscriptBox["k", "4", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"3", " ", 
        SubscriptBox["k", "1"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["k", "2", "5"], "+", 
          RowBox[{"2", " ", 
           SubsuperscriptBox["k", "2", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["k", "3"], "+", 
             SubscriptBox["k", "4"]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SubscriptBox["k", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["k", "3"], "-", 
              SubscriptBox["k", "4"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["k", "3", "2"], "+", 
             RowBox[{"3", " ", 
              SubscriptBox["k", "3"], " ", 
              SubscriptBox["k", "4"]}], "+", 
             SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
          RowBox[{
           SubsuperscriptBox["k", "2", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              SubsuperscriptBox["k", "3", "2"]}], "+", 
             RowBox[{"2", " ", 
              SubscriptBox["k", "3"], " ", 
              SubscriptBox["k", "4"]}], "+", 
             RowBox[{"4", " ", 
              SubsuperscriptBox["k", "4", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["k", "3"], "-", 
              SubscriptBox["k", "4"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["k", "3", "3"], "+", 
             RowBox[{"4", " ", 
              SubsuperscriptBox["k", "3", "2"], " ", 
              SubscriptBox["k", "4"]}], "+", 
             RowBox[{"4", " ", 
              SubscriptBox["k", "3"], " ", 
              SubsuperscriptBox["k", "4", "2"]}], "+", 
             SubsuperscriptBox["k", "4", "3"]}], ")"}]}], "+", 
          RowBox[{
           SubsuperscriptBox["k", "2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              SubsuperscriptBox["k", "3", "3"]}], "-", 
             RowBox[{"10", " ", 
              SubsuperscriptBox["k", "3", "2"], " ", 
              SubscriptBox["k", "4"]}], "+", 
             RowBox[{"6", " ", 
              SubscriptBox["k", "3"], " ", 
              SubsuperscriptBox["k", "4", "2"]}], "+", 
             RowBox[{"4", " ", 
              SubsuperscriptBox["k", "4", "3"]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        SubsuperscriptBox["k", "1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["k", "2", "4"], "+", 
          RowBox[{"9", " ", 
           SubsuperscriptBox["k", "2", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["k", "3"], "+", 
             SubscriptBox["k", "4"]}], ")"}]}], "+", 
          RowBox[{"12", " ", 
           SubsuperscriptBox["k", "2", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["k", "3"], "+", 
              SubscriptBox["k", "4"]}], ")"}], "2"]}], "-", 
          RowBox[{"6", " ", 
           SubscriptBox["k", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SubsuperscriptBox["k", "3", "3"]}], "+", 
             RowBox[{"3", " ", 
              SubsuperscriptBox["k", "3", "2"], " ", 
              SubscriptBox["k", "4"]}], "-", 
             RowBox[{"5", " ", 
              SubscriptBox["k", "3"], " ", 
              SubsuperscriptBox["k", "4", "2"]}], "-", 
             RowBox[{"2", " ", 
              SubsuperscriptBox["k", "4", "3"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SubsuperscriptBox["k", "3", "4"]}], "-", 
             RowBox[{"6", " ", 
              SubsuperscriptBox["k", "3", "3"], " ", 
              SubscriptBox["k", "4"]}], "+", 
             RowBox[{"6", " ", 
              SubsuperscriptBox["k", "3", "2"], " ", 
              SubsuperscriptBox["k", "4", "2"]}], "+", 
             RowBox[{"6", " ", 
              SubscriptBox["k", "3"], " ", 
              SubsuperscriptBox["k", "4", "3"]}], "+", 
             SubsuperscriptBox["k", "4", "4"]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      StyleBox[
       SubscriptBox["c", "1"],
       FontColor->RGBColor[1, 0.5, 0]], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SubsuperscriptBox["k", "1", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["k", "3", "2"], "-", 
          RowBox[{"3", " ", 
           SubsuperscriptBox["k", "4", "2"]}]}], ")"}]}], "+", 
       RowBox[{
        SubsuperscriptBox["k", "1", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SubsuperscriptBox["k", "3", "3"]}], "+", 
          RowBox[{"6", " ", 
           SubsuperscriptBox["k", "3", "2"], " ", 
           SubscriptBox["k", "4"]}], "-", 
          RowBox[{"18", " ", 
           SubscriptBox["k", "3"], " ", 
           SubsuperscriptBox["k", "4", "2"]}], "-", 
          RowBox[{"11", " ", 
           SubsuperscriptBox["k", "4", "3"]}], "+", 
          RowBox[{"6", " ", 
           SubscriptBox["k", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["k", "3", "2"], "-", 
             RowBox[{"3", " ", 
              SubsuperscriptBox["k", "4", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SubsuperscriptBox["k", "1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           SubsuperscriptBox["k", "3", "4"]}], "+", 
          RowBox[{"9", " ", 
           SubsuperscriptBox["k", "3", "3"], " ", 
           SubscriptBox["k", "4"]}], "-", 
          RowBox[{"10", " ", 
           SubsuperscriptBox["k", "3", "2"], " ", 
           SubsuperscriptBox["k", "4", "2"]}], "-", 
          RowBox[{"15", " ", 
           SubscriptBox["k", "3"], " ", 
           SubsuperscriptBox["k", "4", "3"]}], "-", 
          RowBox[{"10", " ", 
           SubsuperscriptBox["k", "4", "4"]}], "+", 
          RowBox[{
           SubsuperscriptBox["k", "2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              SubsuperscriptBox["k", "3", "2"]}], "-", 
             RowBox[{"2", " ", 
              SubsuperscriptBox["k", "4", "2"]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SubscriptBox["k", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SubsuperscriptBox["k", "3", "3"]}], "+", 
             RowBox[{"4", " ", 
              SubsuperscriptBox["k", "3", "2"], " ", 
              SubscriptBox["k", "4"]}], "-", 
             RowBox[{"12", " ", 
              SubscriptBox["k", "3"], " ", 
              SubsuperscriptBox["k", "4", "2"]}], "-", 
             RowBox[{"5", " ", 
              SubsuperscriptBox["k", "4", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SubsuperscriptBox["k", "1", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SubsuperscriptBox["k", "3", "5"]}], "+", 
          RowBox[{"9", " ", 
           SubsuperscriptBox["k", "3", "4"], " ", 
           SubscriptBox["k", "4"]}], "+", 
          RowBox[{"2", " ", 
           SubsuperscriptBox["k", "3", "3"], " ", 
           SubsuperscriptBox["k", "4", "2"]}], "+", 
          RowBox[{"10", " ", 
           SubsuperscriptBox["k", "3", "2"], " ", 
           SubsuperscriptBox["k", "4", "3"]}], "-", 
          RowBox[{"15", " ", 
           SubscriptBox["k", "3"], " ", 
           SubsuperscriptBox["k", "4", "4"]}], "-", 
          RowBox[{"11", " ", 
           SubsuperscriptBox["k", "4", "5"]}], "+", 
          RowBox[{"12", " ", 
           SubsuperscriptBox["k", "2", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["k", "3", "2"], "+", 
             SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SubsuperscriptBox["k", "2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["k", "3", "3"], "+", 
             RowBox[{"3", " ", 
              SubsuperscriptBox["k", "3", "2"], " ", 
              SubscriptBox["k", "4"]}], "+", 
             RowBox[{"15", " ", 
              SubscriptBox["k", "3"], " ", 
              SubsuperscriptBox["k", "4", "2"]}], "+", 
             RowBox[{"5", " ", 
              SubsuperscriptBox["k", "4", "3"]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SubscriptBox["k", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SubsuperscriptBox["k", "3", "4"]}], "+", 
             RowBox[{"2", " ", 
              SubsuperscriptBox["k", "3", "3"], " ", 
              SubscriptBox["k", "4"]}], "-", 
             RowBox[{"2", " ", 
              SubsuperscriptBox["k", "3", "2"], " ", 
              SubsuperscriptBox["k", "4", "2"]}], "+", 
             RowBox[{"2", " ", 
              SubscriptBox["k", "3"], " ", 
              SubsuperscriptBox["k", "4", "3"]}], "-", 
             RowBox[{"5", " ", 
              SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["k", "1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SubsuperscriptBox["k", "3", "6"]}], "-", 
          RowBox[{"3", " ", 
           SubsuperscriptBox["k", "3", "5"], " ", 
           SubscriptBox["k", "4"]}], "-", 
          RowBox[{"3", " ", 
           SubsuperscriptBox["k", "3", "4"], " ", 
           SubsuperscriptBox["k", "4", "2"]}], "-", 
          RowBox[{"6", " ", 
           SubsuperscriptBox["k", "3", "3"], " ", 
           SubsuperscriptBox["k", "4", "3"]}], "+", 
          RowBox[{
           SubsuperscriptBox["k", "3", "2"], " ", 
           SubsuperscriptBox["k", "4", "4"]}], "+", 
          RowBox[{"9", " ", 
           SubscriptBox["k", "3"], " ", 
           SubsuperscriptBox["k", "4", "5"]}], "+", 
          RowBox[{"3", " ", 
           SubsuperscriptBox["k", "4", "6"]}], "+", 
          RowBox[{
           SubsuperscriptBox["k", "2", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["k", "3", "2"], "-", 
             RowBox[{"3", " ", 
              SubsuperscriptBox["k", "4", "2"]}]}], ")"}]}], "-", 
          RowBox[{
           SubsuperscriptBox["k", "2", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              SubsuperscriptBox["k", "3", "3"]}], "+", 
             RowBox[{"15", " ", 
              SubsuperscriptBox["k", "3", "2"], " ", 
              SubscriptBox["k", "4"]}], "+", 
             RowBox[{"3", " ", 
              SubscriptBox["k", "3"], " ", 
              SubsuperscriptBox["k", "4", "2"]}], "+", 
             SubsuperscriptBox["k", "4", "3"]}], ")"}]}], "+", 
          RowBox[{
           SubsuperscriptBox["k", "2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              SubsuperscriptBox["k", "3", "4"]}], "+", 
             RowBox[{"3", " ", 
              SubsuperscriptBox["k", "3", "3"], " ", 
              SubscriptBox["k", "4"]}], "-", 
             RowBox[{"36", " ", 
              SubsuperscriptBox["k", "3", "2"], " ", 
              SubsuperscriptBox["k", "4", "2"]}], "+", 
             RowBox[{"3", " ", 
              SubscriptBox["k", "3"], " ", 
              SubsuperscriptBox["k", "4", "3"]}], "+", 
             RowBox[{"5", " ", 
              SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}], "-", 
          RowBox[{"3", " ", 
           SubscriptBox["k", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["k", "3", "5"], "+", 
             RowBox[{"2", " ", 
              SubsuperscriptBox["k", "3", "4"], " ", 
              SubscriptBox["k", "4"]}], "+", 
             RowBox[{
              SubsuperscriptBox["k", "3", "3"], " ", 
              SubsuperscriptBox["k", "4", "2"]}], "+", 
             RowBox[{"5", " ", 
              SubsuperscriptBox["k", "3", "2"], " ", 
              SubsuperscriptBox["k", "4", "3"]}], "-", 
             RowBox[{"6", " ", 
              SubscriptBox["k", "3"], " ", 
              SubsuperscriptBox["k", "4", "4"]}], "-", 
             RowBox[{"3", " ", 
              SubsuperscriptBox["k", "4", "5"]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"3", " ", 
        SubscriptBox["k", "1"], " ", 
        SubsuperscriptBox["k", "2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubsuperscriptBox["k", "2", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              SubsuperscriptBox["k", "3", "2"]}], "-", 
             RowBox[{"2", " ", 
              SubsuperscriptBox["k", "4", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SubsuperscriptBox["k", "2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              SubsuperscriptBox["k", "3", "3"]}], "+", 
             RowBox[{"12", " ", 
              SubsuperscriptBox["k", "3", "2"], " ", 
              SubscriptBox["k", "4"]}], "-", 
             RowBox[{"4", " ", 
              SubscriptBox["k", "3"], " ", 
              SubsuperscriptBox["k", "4", "2"]}], "-", 
             RowBox[{"3", " ", 
              SubsuperscriptBox["k", "4", "3"]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["k", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              SubsuperscriptBox["k", "3", "4"]}], "-", 
             RowBox[{"2", " ", 
              SubsuperscriptBox["k", "3", "3"], " ", 
              SubscriptBox["k", "4"]}], "+", 
             RowBox[{"2", " ", 
              SubsuperscriptBox["k", "3", "2"], " ", 
              SubsuperscriptBox["k", "4", "2"]}], "-", 
             RowBox[{"2", " ", 
              SubscriptBox["k", "3"], " ", 
              SubsuperscriptBox["k", "4", "3"]}], "-", 
             RowBox[{"3", " ", 
              SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SubsuperscriptBox["k", "3", "5"]}], "+", 
             RowBox[{"6", " ", 
              SubsuperscriptBox["k", "3", "4"], " ", 
              SubscriptBox["k", "4"]}], "-", 
             RowBox[{"5", " ", 
              SubsuperscriptBox["k", "3", "3"], " ", 
              SubsuperscriptBox["k", "4", "2"]}], "-", 
             RowBox[{
              SubsuperscriptBox["k", "3", "2"], " ", 
              SubsuperscriptBox["k", "4", "3"]}], "-", 
             RowBox[{"2", " ", 
              SubscriptBox["k", "3"], " ", 
              SubsuperscriptBox["k", "4", "4"]}], "-", 
             SubsuperscriptBox["k", "4", "5"]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SubsuperscriptBox["k", "2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubsuperscriptBox["k", "2", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "6"}], " ", 
              SubsuperscriptBox["k", "3", "2"]}], "+", 
             RowBox[{"2", " ", 
              SubsuperscriptBox["k", "4", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SubsuperscriptBox["k", "2", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "11"}], " ", 
              SubsuperscriptBox["k", "3", "3"]}], "-", 
             RowBox[{"18", " ", 
              SubsuperscriptBox["k", "3", "2"], " ", 
              SubscriptBox["k", "4"]}], "+", 
             RowBox[{"6", " ", 
              SubscriptBox["k", "3"], " ", 
              SubsuperscriptBox["k", "4", "2"]}], "+", 
             RowBox[{"5", " ", 
              SubsuperscriptBox["k", "4", "3"]}]}], ")"}]}], "+", 
          RowBox[{
           SubsuperscriptBox["k", "2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "10"}], " ", 
              SubsuperscriptBox["k", "3", "4"]}], "-", 
             RowBox[{"15", " ", 
              SubsuperscriptBox["k", "3", "3"], " ", 
              SubscriptBox["k", "4"]}], "-", 
             RowBox[{"10", " ", 
              SubsuperscriptBox["k", "3", "2"], " ", 
              SubsuperscriptBox["k", "4", "2"]}], "+", 
             RowBox[{"9", " ", 
              SubscriptBox["k", "3"], " ", 
              SubsuperscriptBox["k", "4", "3"]}], "+", 
             RowBox[{"6", " ", 
              SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["k", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "11"}], " ", 
              SubsuperscriptBox["k", "3", "5"]}], "-", 
             RowBox[{"15", " ", 
              SubsuperscriptBox["k", "3", "4"], " ", 
              SubscriptBox["k", "4"]}], "+", 
             RowBox[{"10", " ", 
              SubsuperscriptBox["k", "3", "3"], " ", 
              SubsuperscriptBox["k", "4", "2"]}], "+", 
             RowBox[{"2", " ", 
              SubsuperscriptBox["k", "3", "2"], " ", 
              SubsuperscriptBox["k", "4", "3"]}], "+", 
             RowBox[{"9", " ", 
              SubscriptBox["k", "3"], " ", 
              SubsuperscriptBox["k", "4", "4"]}], "+", 
             RowBox[{"5", " ", 
              SubsuperscriptBox["k", "4", "5"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SubsuperscriptBox["k", "3", "6"]}], "-", 
             RowBox[{"9", " ", 
              SubsuperscriptBox["k", "3", "5"], " ", 
              SubscriptBox["k", "4"]}], "-", 
             RowBox[{
              SubsuperscriptBox["k", "3", "4"], " ", 
              SubsuperscriptBox["k", "4", "2"]}], "+", 
             RowBox[{"6", " ", 
              SubsuperscriptBox["k", "3", "3"], " ", 
              SubsuperscriptBox["k", "4", "3"]}], "+", 
             RowBox[{"3", " ", 
              SubsuperscriptBox["k", "3", "2"], " ", 
              SubsuperscriptBox["k", "4", "4"]}], "+", 
             RowBox[{"3", " ", 
              SubscriptBox["k", "3"], " ", 
              SubsuperscriptBox["k", "4", "5"]}], "+", 
             SubsuperscriptBox["k", "4", "6"]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         StyleBox[
          SubscriptBox["c", "2"],
          FontColor->RGBColor[1, 0.5, 0]], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["k", "1"], "-", 
          SubscriptBox["k", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["k", "3"], "-", 
          SubscriptBox["k", "4"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubsuperscriptBox["k", "1", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["k", "3"], "+", 
             SubscriptBox["k", "4"]}], ")"}]}], "+", 
          RowBox[{
           SubsuperscriptBox["k", "1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SubsuperscriptBox["k", "3", "2"]}], "+", 
             RowBox[{"5", " ", 
              SubscriptBox["k", "3"], " ", 
              SubscriptBox["k", "4"]}], "+", 
             RowBox[{"2", " ", 
              SubsuperscriptBox["k", "4", "2"]}], "+", 
             RowBox[{"4", " ", 
              SubscriptBox["k", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["k", "3"], "+", 
                SubscriptBox["k", "4"]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["k", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["k", "3", "3"], "+", 
             RowBox[{"4", " ", 
              SubsuperscriptBox["k", "3", "2"], " ", 
              SubscriptBox["k", "4"]}], "+", 
             RowBox[{"4", " ", 
              SubscriptBox["k", "3"], " ", 
              SubsuperscriptBox["k", "4", "2"]}], "+", 
             SubsuperscriptBox["k", "4", "3"], "+", 
             RowBox[{
              SubsuperscriptBox["k", "2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["k", "3"], "+", 
                SubscriptBox["k", "4"]}], ")"}]}], "+", 
             RowBox[{
              SubscriptBox["k", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SubsuperscriptBox["k", "3", "2"]}], "+", 
                RowBox[{"5", " ", 
                 SubscriptBox["k", "3"], " ", 
                 SubscriptBox["k", "4"]}], "+", 
                RowBox[{"2", " ", 
                 SubsuperscriptBox["k", "4", "2"]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{
           SubscriptBox["k", "1"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["k", "3", "3"], "+", 
             RowBox[{"4", " ", 
              SubsuperscriptBox["k", "3", "2"], " ", 
              SubscriptBox["k", "4"]}], "+", 
             RowBox[{"4", " ", 
              SubscriptBox["k", "3"], " ", 
              SubsuperscriptBox["k", "4", "2"]}], "+", 
             SubsuperscriptBox["k", "4", "3"], "+", 
             RowBox[{"4", " ", 
              SubsuperscriptBox["k", "2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["k", "3"], "+", 
                SubscriptBox["k", "4"]}], ")"}]}], "+", 
             RowBox[{
              SubscriptBox["k", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"5", " ", 
                 SubsuperscriptBox["k", "3", "2"]}], "+", 
                RowBox[{"14", " ", 
                 SubscriptBox["k", "3"], " ", 
                 SubscriptBox["k", "4"]}], "+", 
                RowBox[{"5", " ", 
                 SubsuperscriptBox["k", "4", "2"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.905207756653573*^9, 3.909948005901404*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"2639fc28-bfc5-4049-a366-c35603df13b1"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{"LONGd3MLT", ",", 
     SubscriptBox["k", "1"]}], "]"}], "//", "Simplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    SubscriptBox["k", "1"], "->", "0"}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.9052077720934496`*^9, 3.905207772413247*^9}, {
  3.9099480211412477`*^9, 3.9099480258272605`*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"93d97541-1421-4d13-a37c-ee97ec56e905"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9052077740335674`*^9, 3.909948029345806*^9},
 CellLabel->
  "Out[108]=",ExpressionUUID->"d3625bc7-66ef-4de1-8702-c9b150b7a82f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{"LONGd3MLT", ",", 
     SubscriptBox["k", "2"]}], "]"}], "//", "Simplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    SubscriptBox["k", "2"], "->", "0"}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.9099480341677895`*^9, 3.909948040008505*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"79e3791b-8c8d-46ee-a8bd-7600569226db"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9099480451590047`*^9},
 CellLabel->
  "Out[110]=",ExpressionUUID->"ec3bd8ac-6ace-45ae-bfe7-754e7e3b8899"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{"LONGd3MLT", ",", 
     SubscriptBox["k", "3"]}], "]"}], "//", "Simplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    SubscriptBox["k", "3"], "->", "0"}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.909948035328212*^9, 3.9099480412821026`*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"827c6978-15f0-4bfd-892d-8dc88601fedf"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9099480466622515`*^9},
 CellLabel->
  "Out[112]=",ExpressionUUID->"083e5c1a-48f5-45c2-a533-add7a82a8872"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{"LONGd3MLT", ",", 
     SubscriptBox["k", "4"]}], "]"}], "//", "Simplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    SubscriptBox["k", "4"], "->", "0"}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.9099480375749135`*^9, 3.909948042642208*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"79822eda-2495-4342-8902-b0905407b598"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9099480489729247`*^9},
 CellLabel->
  "Out[114]=",ExpressionUUID->"2bd608fb-fa2d-4b05-a47c-adcc45ac8878"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Four-point function in ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["AdS", "6"], TraditionalForm]],ExpressionUUID->
  "55b732ab-407e-4f62-9e5f-a1b50d651333"]
}], "Section",
 CellChangeTimes->{{3.909948815897664*^9, 
  3.909948817706066*^9}},ExpressionUUID->"4ea28b2a-7295-4906-bb5c-\
070961cf3bd3"],

Cell[CellGroupData[{

Cell["Transverse component", "Subsection",
 CellChangeTimes->{{3.9099488589320593`*^9, 
  3.9099488733352523`*^9}},ExpressionUUID->"7a14b2e5-eb34-4993-8037-\
82cb12d801c0"],

Cell[CellGroupData[{

Cell["Full Expression", "Subsubsection",
 CellChangeTimes->{{3.9099489933633075`*^9, 
  3.909948997398945*^9}},ExpressionUUID->"f2806fb4-2661-46b3-823d-\
156ca2e43e66"],

Cell[CellGroupData[{

Cell[BoxData["TRANd5"], "Input",
 CellLabel->
  "In[149]:=",ExpressionUUID->"bbc2994c-572e-4a0f-8829-2d694cb57981"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "8"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{
             SubscriptBox[
              OverscriptBox["k", "\[RightVector]"], "1"], ".", 
             SubscriptBox[
              OverscriptBox["k", "\[RightVector]"], "2"]}]}], "+", 
           SubsuperscriptBox["k", "1", "2"], "+", 
           SubsuperscriptBox["k", "2", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SubscriptBox[
                OverscriptBox["k", "\[RightVector]"], "1"], ".", 
               SubscriptBox[
                OverscriptBox["k", "\[RightVector]"], "2"]}], ")"}], "2"]}], 
           "-", 
           RowBox[{"9", " ", 
            RowBox[{
             SubscriptBox[
              OverscriptBox["k", "\[RightVector]"], "1"], ".", 
             SubscriptBox[
              OverscriptBox["k", "\[RightVector]"], "2"]}], " ", 
            SubscriptBox["k", "1"], " ", 
            SubscriptBox["k", "2"]}], "+", 
           RowBox[{"8", " ", 
            SubsuperscriptBox["k", "1", "2"], " ", 
            SubsuperscriptBox["k", "2", "2"]}]}], ")"}], " ", 
         SubsuperscriptBox["k", "3", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{
                SubscriptBox[
                 OverscriptBox["k", "\[RightVector]"], "1"], ".", 
                SubscriptBox[
                 OverscriptBox["k", "\[RightVector]"], "2"]}]}], "+", 
              SubsuperscriptBox["k", "1", "2"], "+", 
              SubsuperscriptBox["k", "2", "2"]}]], "+", 
            SubscriptBox["k", "3"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["k", "1"], "+", 
            SubscriptBox["k", "2"], "+", 
            SubscriptBox["k", "3"], "+", 
            SubscriptBox["k", "4"]}], ")"}], "5"]}], "+", 
        RowBox[{"4", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{
             SubscriptBox[
              OverscriptBox["k", "\[RightVector]"], "1"], ".", 
             SubscriptBox[
              OverscriptBox["k", "\[RightVector]"], "2"]}]}], "+", 
           SubsuperscriptBox["k", "1", "2"], "+", 
           SubsuperscriptBox["k", "2", "2"]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SubscriptBox[
                OverscriptBox["k", "\[RightVector]"], "1"], ".", 
               SubscriptBox[
                OverscriptBox["k", "\[RightVector]"], "2"]}], ")"}], "2"]}], 
           "-", 
           RowBox[{"9", " ", 
            RowBox[{
             SubscriptBox[
              OverscriptBox["k", "\[RightVector]"], "1"], ".", 
             SubscriptBox[
              OverscriptBox["k", "\[RightVector]"], "2"]}], " ", 
            SubscriptBox["k", "1"], " ", 
            SubscriptBox["k", "2"]}], "+", 
           RowBox[{"8", " ", 
            SubsuperscriptBox["k", "1", "2"], " ", 
            SubsuperscriptBox["k", "2", "2"]}]}], ")"}], " ", 
         SubscriptBox["k", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           SqrtBox[
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{
               SubscriptBox[
                OverscriptBox["k", "\[RightVector]"], "1"], ".", 
               SubscriptBox[
                OverscriptBox["k", "\[RightVector]"], "2"]}]}], "+", 
             SubsuperscriptBox["k", "1", "2"], "+", 
             SubsuperscriptBox["k", "2", "2"]}]], "+", 
           SubscriptBox["k", "3"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], " ", 
            RowBox[{
             SubscriptBox[
              OverscriptBox["k", "\[RightVector]"], "1"], ".", 
             SubscriptBox[
              OverscriptBox["k", "\[RightVector]"], "2"]}]}], "-", 
           RowBox[{"3", " ", 
            SubsuperscriptBox["k", "1", "2"]}], "-", 
           RowBox[{"3", " ", 
            SubsuperscriptBox["k", "2", "2"]}], "+", 
           RowBox[{
            SqrtBox[
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{
                SubscriptBox[
                 OverscriptBox["k", "\[RightVector]"], "1"], ".", 
                SubscriptBox[
                 OverscriptBox["k", "\[RightVector]"], "2"]}]}], "+", 
              SubsuperscriptBox["k", "1", "2"], "+", 
              SubsuperscriptBox["k", "2", "2"]}]], " ", 
            SubscriptBox["k", "3"]}], "-", 
           RowBox[{"3", " ", 
            SubsuperscriptBox["k", "3", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["k", "1"], "+", 
            SubscriptBox["k", "2"], "+", 
            SubscriptBox["k", "3"], "+", 
            SubscriptBox["k", "4"]}], ")"}], "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           SqrtBox[
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{
               SubscriptBox[
                OverscriptBox["k", "\[RightVector]"], "1"], ".", 
               SubscriptBox[
                OverscriptBox["k", "\[RightVector]"], "2"]}]}], "+", 
             SubsuperscriptBox["k", "1", "2"], "+", 
             SubsuperscriptBox["k", "2", "2"]}]], "+", 
           SubscriptBox["k", "3"], "+", 
           SubscriptBox["k", "4"]}], ")"}]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SubscriptBox[
                OverscriptBox["k", "\[RightVector]"], "1"], ".", 
               SubscriptBox[
                OverscriptBox["k", "\[RightVector]"], "2"]}], ")"}], "2"]}], 
           "-", 
           RowBox[{"9", " ", 
            RowBox[{
             SubscriptBox[
              OverscriptBox["k", "\[RightVector]"], "1"], ".", 
             SubscriptBox[
              OverscriptBox["k", "\[RightVector]"], "2"]}], " ", 
            SubscriptBox["k", "1"], " ", 
            SubscriptBox["k", "2"]}], "+", 
           RowBox[{"8", " ", 
            SubsuperscriptBox["k", "1", "2"], " ", 
            SubsuperscriptBox["k", "2", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SubscriptBox[
                OverscriptBox["k", "\[RightVector]"], "1"], ".", 
               SubscriptBox[
                OverscriptBox["k", "\[RightVector]"], "2"]}], ")"}], "2"]}], 
           "+", 
           RowBox[{"3", " ", 
            SubsuperscriptBox["k", "1", "4"]}], "+", 
           RowBox[{"3", " ", 
            SubsuperscriptBox["k", "2", "4"]}], "+", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["k", "2", "2"], " ", 
            SubsuperscriptBox["k", "3", "2"]}], "+", 
           RowBox[{"3", " ", 
            SubsuperscriptBox["k", "3", "4"]}], "+", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["k", "1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SubsuperscriptBox["k", "2", "2"]}], "+", 
              SubsuperscriptBox["k", "3", "2"]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{
             SubscriptBox[
              OverscriptBox["k", "\[RightVector]"], "1"], ".", 
             SubscriptBox[
              OverscriptBox["k", "\[RightVector]"], "2"]}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SubsuperscriptBox["k", "1", "2"]}], "+", 
              RowBox[{"3", " ", 
               SubsuperscriptBox["k", "2", "2"]}], "+", 
              SubsuperscriptBox["k", "3", "2"]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["k", "1"], "+", 
            SubscriptBox["k", "2"], "+", 
            SubscriptBox["k", "3"], "+", 
            SubscriptBox["k", "4"]}], ")"}], "5"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{
                SubscriptBox[
                 OverscriptBox["k", "\[RightVector]"], "1"], ".", 
                SubscriptBox[
                 OverscriptBox["k", "\[RightVector]"], "2"]}]}], "+", 
              SubsuperscriptBox["k", "1", "2"], "+", 
              SubsuperscriptBox["k", "2", "2"]}]], "+", 
            SubscriptBox["k", "3"], "+", 
            SubscriptBox["k", "4"]}], ")"}], "2"]}], "+", 
        RowBox[{"24", " ", 
         SubsuperscriptBox["k", "1", "2"], " ", 
         SubsuperscriptBox["k", "2", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["k", "1"], "+", 
            SubscriptBox["k", "2"], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{
                SubscriptBox[
                 OverscriptBox["k", "\[RightVector]"], "1"], ".", 
                SubscriptBox[
                 OverscriptBox["k", "\[RightVector]"], "2"]}]}], "+", 
              SubsuperscriptBox["k", "1", "2"], "+", 
              SubsuperscriptBox["k", "2", "2"]}]]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["k", "1"], "+", 
            SubscriptBox["k", "2"], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{
                SubscriptBox[
                 OverscriptBox["k", "\[RightVector]"], "1"], ".", 
                SubscriptBox[
                 OverscriptBox["k", "\[RightVector]"], "2"]}]}], "+", 
              SubsuperscriptBox["k", "1", "2"], "+", 
              SubsuperscriptBox["k", "2", "2"]}]]}], ")"}], "2"], " ", 
         SubsuperscriptBox["k", "3", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["k", "1"], "+", 
            SubscriptBox["k", "2"], "+", 
            SubscriptBox["k", "3"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{
                SubscriptBox[
                 OverscriptBox["k", "\[RightVector]"], "1"], ".", 
                SubscriptBox[
                 OverscriptBox["k", "\[RightVector]"], "2"]}]}], "+", 
              SubsuperscriptBox["k", "1", "2"], "+", 
              SubsuperscriptBox["k", "2", "2"]}]], "+", 
            SubscriptBox["k", "3"], "+", 
            SubscriptBox["k", "4"]}], ")"}], "3"]}], "+", 
        RowBox[{"12", " ", 
         SubscriptBox["k", "1"], " ", 
         SubscriptBox["k", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["k", "1"], "+", 
           SubscriptBox["k", "2"], "-", 
           SqrtBox[
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{
               SubscriptBox[
                OverscriptBox["k", "\[RightVector]"], "1"], ".", 
               SubscriptBox[
                OverscriptBox["k", "\[RightVector]"], "2"]}]}], "+", 
             SubsuperscriptBox["k", "1", "2"], "+", 
             SubsuperscriptBox["k", "2", "2"]}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["k", "1"], "+", 
           SubscriptBox["k", "2"], "+", 
           SqrtBox[
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{
               SubscriptBox[
                OverscriptBox["k", "\[RightVector]"], "1"], ".", 
               SubscriptBox[
                OverscriptBox["k", "\[RightVector]"], "2"]}]}], "+", 
             SubsuperscriptBox["k", "1", "2"], "+", 
             SubsuperscriptBox["k", "2", "2"]}]]}], ")"}], " ", 
         SubscriptBox["k", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["k", "1"], "+", 
           SubscriptBox["k", "2"], "+", 
           SubscriptBox["k", "3"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{
              SubscriptBox[
               OverscriptBox["k", "\[RightVector]"], "1"], ".", 
              SubscriptBox[
               OverscriptBox["k", "\[RightVector]"], "2"]}]}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SubsuperscriptBox["k", "1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["k", "2"], "+", 
                 SubscriptBox["k", "3"]}], ")"}]}], "+", 
              RowBox[{"3", " ", 
               SubscriptBox["k", "2"], " ", 
               SubscriptBox["k", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["k", "2"], "+", 
                 SubscriptBox["k", "3"]}], ")"}]}], "+", 
              RowBox[{
               SubscriptBox["k", "1"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SubsuperscriptBox["k", "2", "2"]}], "-", 
                 RowBox[{"2", " ", 
                  SubscriptBox["k", "2"], " ", 
                  SubscriptBox["k", "3"]}], "+", 
                 RowBox[{"3", " ", 
                  SubsuperscriptBox["k", "3", "2"]}]}], ")"}]}]}], ")"}]}], 
           "+", 
           RowBox[{
            SubscriptBox["k", "1"], " ", 
            SubscriptBox["k", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", 
               SubscriptBox["k", "2"], " ", 
               SubscriptBox["k", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["k", "2"], "+", 
                 SubscriptBox["k", "3"]}], ")"}]}], "+", 
              RowBox[{
               SubsuperscriptBox["k", "1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SubscriptBox["k", "2"]}], "+", 
                 RowBox[{"5", " ", 
                  SubscriptBox["k", "3"]}]}], ")"}]}], "+", 
              RowBox[{
               SubscriptBox["k", "1"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SubsuperscriptBox["k", "2", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SubscriptBox["k", "2"], " ", 
                  SubscriptBox["k", "3"]}], "+", 
                 RowBox[{"5", " ", 
                  SubsuperscriptBox["k", "3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["k", "1"], "+", 
           SubscriptBox["k", "2"], "+", 
           SubscriptBox["k", "3"], "+", 
           SubscriptBox["k", "4"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{
                SubscriptBox[
                 OverscriptBox["k", "\[RightVector]"], "1"], ".", 
                SubscriptBox[
                 OverscriptBox["k", "\[RightVector]"], "2"]}]}], "+", 
              SubsuperscriptBox["k", "1", "2"], "+", 
              SubsuperscriptBox["k", "2", "2"]}]], "+", 
            SubscriptBox["k", "3"], "+", 
            SubscriptBox["k", "4"]}], ")"}], "3"]}], "+", 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SubscriptBox[
                OverscriptBox["k", "\[RightVector]"], "1"], ".", 
               SubscriptBox[
                OverscriptBox["k", "\[RightVector]"], "2"]}], ")"}], "2"], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SubsuperscriptBox["k", "2", "2"], " ", 
               SubsuperscriptBox["k", "3", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "2"], "+", 
                  SubscriptBox["k", "3"]}], ")"}], "2"]}], "+", 
              RowBox[{
               SubsuperscriptBox["k", "1", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "2"], "+", 
                  SubscriptBox["k", "3"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SubsuperscriptBox["k", "2", "2"], "+", 
                 SubsuperscriptBox["k", "3", "2"]}], ")"}]}], "+", 
              RowBox[{
               SubsuperscriptBox["k", "1", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SubsuperscriptBox["k", "2", "2"], "+", 
                 RowBox[{"3", " ", 
                  SubscriptBox["k", "2"], " ", 
                  SubscriptBox["k", "3"]}], "+", 
                 SubsuperscriptBox["k", "3", "2"]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SubsuperscriptBox["k", "1", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SubsuperscriptBox["k", "2", "3"], "+", 
                 RowBox[{
                  SubsuperscriptBox["k", "2", "2"], " ", 
                  SubscriptBox["k", "3"]}], "+", 
                 RowBox[{
                  SubscriptBox["k", "2"], " ", 
                  SubsuperscriptBox["k", "3", "2"]}], "+", 
                 SubsuperscriptBox["k", "3", "3"]}], ")"}]}], "+", 
              RowBox[{
               SubscriptBox["k", "1"], " ", 
               SubscriptBox["k", "2"], " ", 
               SubscriptBox["k", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SubsuperscriptBox["k", "2", "3"]}], "+", 
                 RowBox[{"2", " ", 
                  SubsuperscriptBox["k", "2", "2"], " ", 
                  SubscriptBox["k", "3"]}], "+", 
                 RowBox[{"2", " ", 
                  SubscriptBox["k", "2"], " ", 
                  SubsuperscriptBox["k", "3", "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SubsuperscriptBox["k", "3", "3"]}]}], ")"}]}]}], ")"}]}], 
           "+", 
           RowBox[{
            SubsuperscriptBox["k", "1", "2"], " ", 
            SubsuperscriptBox["k", "2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", 
               SubsuperscriptBox["k", "2", "2"], " ", 
               SubsuperscriptBox["k", "3", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "2"], "+", 
                  SubscriptBox["k", "3"]}], ")"}], "2"]}], "+", 
              RowBox[{
               SubsuperscriptBox["k", "1", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SubsuperscriptBox["k", "2", "2"]}], "+", 
                 RowBox[{"15", " ", 
                  SubscriptBox["k", "2"], " ", 
                  SubscriptBox["k", "3"]}], "+", 
                 RowBox[{"8", " ", 
                  SubsuperscriptBox["k", "3", "2"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SubsuperscriptBox["k", "1", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SubsuperscriptBox["k", "2", "3"]}], "+", 
                 RowBox[{"12", " ", 
                  SubsuperscriptBox["k", "2", "2"], " ", 
                  SubscriptBox["k", "3"]}], "+", 
                 RowBox[{"11", " ", 
                  SubscriptBox["k", "2"], " ", 
                  SubsuperscriptBox["k", "3", "2"]}], "+", 
                 RowBox[{"8", " ", 
                  SubsuperscriptBox["k", "3", "3"]}]}], ")"}]}], "+", 
              RowBox[{
               SubscriptBox["k", "1"], " ", 
               SubscriptBox["k", "2"], " ", 
               SubscriptBox["k", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"15", " ", 
                  SubsuperscriptBox["k", "2", "3"]}], "+", 
                 RowBox[{"22", " ", 
                  SubsuperscriptBox["k", "2", "2"], " ", 
                  SubscriptBox["k", "3"]}], "+", 
                 RowBox[{"28", " ", 
                  SubscriptBox["k", "2"], " ", 
                  SubsuperscriptBox["k", "3", "2"]}], "+", 
                 RowBox[{"21", " ", 
                  SubsuperscriptBox["k", "3", "3"]}]}], ")"}]}], "+", 
              RowBox[{
               SubsuperscriptBox["k", "1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SubsuperscriptBox["k", "2", "4"]}], "+", 
                 RowBox[{"24", " ", 
                  SubsuperscriptBox["k", "2", "3"], " ", 
                  SubscriptBox["k", "3"]}], "+", 
                 RowBox[{"28", " ", 
                  SubsuperscriptBox["k", "2", "2"], " ", 
                  SubsuperscriptBox["k", "3", "2"]}], "+", 
                 RowBox[{"28", " ", 
                  SubscriptBox["k", "2"], " ", 
                  SubsuperscriptBox["k", "3", "3"]}], "+", 
                 RowBox[{"8", " ", 
                  SubsuperscriptBox["k", "3", "4"]}]}], ")"}]}]}], ")"}]}], 
           "-", 
           RowBox[{
            RowBox[{
             SubscriptBox[
              OverscriptBox["k", "\[RightVector]"], "1"], ".", 
             SubscriptBox[
              OverscriptBox["k", "\[RightVector]"], "2"]}], " ", 
            SubscriptBox["k", "1"], " ", 
            SubscriptBox["k", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"9", " ", 
               SubsuperscriptBox["k", "2", "2"], " ", 
               SubsuperscriptBox["k", "3", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "2"], "+", 
                  SubscriptBox["k", "3"]}], ")"}], "2"]}], "+", 
              RowBox[{"3", " ", 
               SubsuperscriptBox["k", "1", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SubsuperscriptBox["k", "2", "2"]}], "+", 
                 RowBox[{"8", " ", 
                  SubscriptBox["k", "2"], " ", 
                  SubscriptBox["k", "3"]}], "+", 
                 RowBox[{"3", " ", 
                  SubsuperscriptBox["k", "3", "2"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SubsuperscriptBox["k", "1", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6", " ", 
                  SubsuperscriptBox["k", "2", "3"]}], "+", 
                 RowBox[{"15", " ", 
                  SubsuperscriptBox["k", "2", "2"], " ", 
                  SubscriptBox["k", "3"]}], "+", 
                 RowBox[{"10", " ", 
                  SubscriptBox["k", "2"], " ", 
                  SubsuperscriptBox["k", "3", "2"]}], "+", 
                 RowBox[{"9", " ", 
                  SubsuperscriptBox["k", "3", "3"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SubscriptBox["k", "1"], " ", 
               SubscriptBox["k", "2"], " ", 
               SubscriptBox["k", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"12", " ", 
                  SubsuperscriptBox["k", "2", "3"]}], "+", 
                 RowBox[{"10", " ", 
                  SubsuperscriptBox["k", "2", "2"], " ", 
                  SubscriptBox["k", "3"]}], "+", 
                 RowBox[{"11", " ", 
                  SubscriptBox["k", "2"], " ", 
                  SubsuperscriptBox["k", "3", "2"]}], "+", 
                 RowBox[{"13", " ", 
                  SubsuperscriptBox["k", "3", "3"]}]}], ")"}]}], "+", 
              RowBox[{
               SubsuperscriptBox["k", "1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6", " ", 
                  SubsuperscriptBox["k", "2", "4"]}], "+", 
                 RowBox[{"30", " ", 
                  SubsuperscriptBox["k", "2", "3"], " ", 
                  SubscriptBox["k", "3"]}], "+", 
                 RowBox[{"22", " ", 
                  SubsuperscriptBox["k", "2", "2"], " ", 
                  SubsuperscriptBox["k", "3", "2"]}], "+", 
                 RowBox[{"22", " ", 
                  SubscriptBox["k", "2"], " ", 
                  SubsuperscriptBox["k", "3", "3"]}], "+", 
                 RowBox[{"9", " ", 
                  SubsuperscriptBox["k", "3", "4"]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["k", "1"], "+", 
            SubscriptBox["k", "2"], "+", 
            SubscriptBox["k", "3"], "+", 
            SubscriptBox["k", "4"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{
                SubscriptBox[
                 OverscriptBox["k", "\[RightVector]"], "1"], ".", 
                SubscriptBox[
                 OverscriptBox["k", "\[RightVector]"], "2"]}]}], "+", 
              SubsuperscriptBox["k", "1", "2"], "+", 
              SubsuperscriptBox["k", "2", "2"]}]], "+", 
            SubscriptBox["k", "3"], "+", 
            SubscriptBox["k", "4"]}], ")"}], "3"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SubscriptBox[
                OverscriptBox["k", "\[RightVector]"], "1"], ".", 
               SubscriptBox[
                OverscriptBox["k", "\[RightVector]"], "2"]}], ")"}], "2"], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SubsuperscriptBox["k", "1", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["k", "2"], "+", 
                 SubscriptBox["k", "3"]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SubsuperscriptBox["k", "1", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SubsuperscriptBox["k", "2", "2"], "+", 
                 SubsuperscriptBox["k", "3", "2"]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SubsuperscriptBox["k", "1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SubsuperscriptBox["k", "2", "3"], "+", 
                 RowBox[{
                  SubsuperscriptBox["k", "2", "2"], " ", 
                  SubscriptBox["k", "3"]}], "+", 
                 RowBox[{
                  SubscriptBox["k", "2"], " ", 
                  SubsuperscriptBox["k", "3", "2"]}], "+", 
                 SubsuperscriptBox["k", "3", "3"]}], ")"}]}], "+", 
              RowBox[{
               SubscriptBox["k", "2"], " ", 
               SubscriptBox["k", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SubsuperscriptBox["k", "2", "3"]}], "+", 
                 RowBox[{"2", " ", 
                  SubsuperscriptBox["k", "2", "2"], " ", 
                  SubscriptBox["k", "3"]}], "+", 
                 RowBox[{"2", " ", 
                  SubscriptBox["k", "2"], " ", 
                  SubsuperscriptBox["k", "3", "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SubsuperscriptBox["k", "3", "3"]}]}], ")"}]}], "+", 
              RowBox[{
               SubscriptBox["k", "1"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SubsuperscriptBox["k", "2", "4"]}], "+", 
                 RowBox[{"2", " ", 
                  SubsuperscriptBox["k", "2", "2"], " ", 
                  SubsuperscriptBox["k", "3", "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SubsuperscriptBox["k", "3", "4"]}]}], ")"}]}]}], ")"}]}], 
           "+", 
           RowBox[{"4", " ", 
            SubsuperscriptBox["k", "1", "2"], " ", 
            SubsuperscriptBox["k", "2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SubsuperscriptBox["k", "1", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", 
                  SubscriptBox["k", "2"]}], "+", 
                 RowBox[{"8", " ", 
                  SubscriptBox["k", "3"]}]}], ")"}]}], "+", 
              RowBox[{"4", " ", 
               SubsuperscriptBox["k", "1", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6", " ", 
                  SubsuperscriptBox["k", "2", "2"]}], "+", 
                 RowBox[{"9", " ", 
                  SubscriptBox["k", "2"], " ", 
                  SubscriptBox["k", "3"]}], "+", 
                 RowBox[{"4", " ", 
                  SubsuperscriptBox["k", "3", "2"]}]}], ")"}]}], "+", 
              RowBox[{"8", " ", 
               SubscriptBox["k", "2"], " ", 
               SubscriptBox["k", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SubsuperscriptBox["k", "2", "3"]}], "+", 
                 RowBox[{"2", " ", 
                  SubsuperscriptBox["k", "2", "2"], " ", 
                  SubscriptBox["k", "3"]}], "+", 
                 RowBox[{"2", " ", 
                  SubscriptBox["k", "2"], " ", 
                  SubsuperscriptBox["k", "3", "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SubsuperscriptBox["k", "3", "3"]}]}], ")"}]}], "+", 
              RowBox[{"4", " ", 
               SubsuperscriptBox["k", "1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6", " ", 
                  SubsuperscriptBox["k", "2", "3"]}], "+", 
                 RowBox[{"12", " ", 
                  SubsuperscriptBox["k", "2", "2"], " ", 
                  SubscriptBox["k", "3"]}], "+", 
                 RowBox[{"7", " ", 
                  SubscriptBox["k", "2"], " ", 
                  SubsuperscriptBox["k", "3", "2"]}], "+", 
                 RowBox[{"4", " ", 
                  SubsuperscriptBox["k", "3", "3"]}]}], ")"}]}], "+", 
              RowBox[{
               SubscriptBox["k", "1"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"15", " ", 
                  SubsuperscriptBox["k", "2", "4"]}], "+", 
                 RowBox[{"36", " ", 
                  SubsuperscriptBox["k", "2", "3"], " ", 
                  SubscriptBox["k", "3"]}], "+", 
                 RowBox[{"28", " ", 
                  SubsuperscriptBox["k", "2", "2"], " ", 
                  SubsuperscriptBox["k", "3", "2"]}], "+", 
                 RowBox[{"12", " ", 
                  SubscriptBox["k", "2"], " ", 
                  SubsuperscriptBox["k", "3", "3"]}], "+", 
                 RowBox[{"24", " ", 
                  SubsuperscriptBox["k", "3", "4"]}]}], ")"}]}]}], ")"}]}], 
           "-", 
           RowBox[{"4", " ", 
            RowBox[{
             SubscriptBox[
              OverscriptBox["k", "\[RightVector]"], "1"], ".", 
             SubscriptBox[
              OverscriptBox["k", "\[RightVector]"], "2"]}], " ", 
            SubscriptBox["k", "1"], " ", 
            SubscriptBox["k", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SubsuperscriptBox["k", "1", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"8", " ", 
                  SubscriptBox["k", "2"]}], "+", 
                 RowBox[{"9", " ", 
                  SubscriptBox["k", "3"]}]}], ")"}]}], "+", 
              RowBox[{"6", " ", 
               SubsuperscriptBox["k", "1", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", 
                  SubsuperscriptBox["k", "2", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SubscriptBox["k", "2"], " ", 
                  SubscriptBox["k", "3"]}], "+", 
                 RowBox[{"3", " ", 
                  SubsuperscriptBox["k", "3", "2"]}]}], ")"}]}], "+", 
              RowBox[{"9", " ", 
               SubscriptBox["k", "2"], " ", 
               SubscriptBox["k", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SubsuperscriptBox["k", "2", "3"]}], "+", 
                 RowBox[{"2", " ", 
                  SubsuperscriptBox["k", "2", "2"], " ", 
                  SubscriptBox["k", "3"]}], "+", 
                 RowBox[{"2", " ", 
                  SubscriptBox["k", "2"], " ", 
                  SubsuperscriptBox["k", "3", "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SubsuperscriptBox["k", "3", "3"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SubsuperscriptBox["k", "1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"15", " ", 
                  SubsuperscriptBox["k", "2", "3"]}], "+", 
                 RowBox[{"9", " ", 
                  SubsuperscriptBox["k", "2", "2"], " ", 
                  SubscriptBox["k", "3"]}], "+", 
                 RowBox[{"11", " ", 
                  SubscriptBox["k", "2"], " ", 
                  SubsuperscriptBox["k", "3", "2"]}], "+", 
                 RowBox[{"9", " ", 
                  SubsuperscriptBox["k", "3", "3"]}]}], ")"}]}], "+", 
              RowBox[{
               SubscriptBox["k", "1"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"24", " ", 
                  SubsuperscriptBox["k", "2", "4"]}], "+", 
                 RowBox[{"12", " ", 
                  SubsuperscriptBox["k", "2", "3"], " ", 
                  SubscriptBox["k", "3"]}], "+", 
                 RowBox[{"22", " ", 
                  SubsuperscriptBox["k", "2", "2"], " ", 
                  SubsuperscriptBox["k", "3", "2"]}], "+", 
                 RowBox[{"4", " ", 
                  SubscriptBox["k", "2"], " ", 
                  SubsuperscriptBox["k", "3", "3"]}], "+", 
                 RowBox[{"27", " ", 
                  SubsuperscriptBox["k", "3", "4"]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["k", "1"], "+", 
            SubscriptBox["k", "2"], "+", 
            SubscriptBox["k", "3"], "+", 
            SubscriptBox["k", "4"]}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{
                SubscriptBox[
                 OverscriptBox["k", "\[RightVector]"], "1"], ".", 
                SubscriptBox[
                 OverscriptBox["k", "\[RightVector]"], "2"]}]}], "+", 
              SubsuperscriptBox["k", "1", "2"], "+", 
              SubsuperscriptBox["k", "2", "2"]}]], "+", 
            SubscriptBox["k", "3"], "+", 
            SubscriptBox["k", "4"]}], ")"}], "3"]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SubscriptBox[
                OverscriptBox["k", "\[RightVector]"], "1"], ".", 
               SubscriptBox[
                OverscriptBox["k", "\[RightVector]"], "2"]}], ")"}], "2"], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"9", " ", 
               SubsuperscriptBox["k", "1", "4"]}], "+", 
              RowBox[{"9", " ", 
               SubsuperscriptBox["k", "2", "4"]}], "+", 
              RowBox[{"6", " ", 
               SubsuperscriptBox["k", "2", "2"], " ", 
               SubsuperscriptBox["k", "3", "2"]}], "+", 
              RowBox[{"9", " ", 
               SubsuperscriptBox["k", "3", "4"]}], "+", 
              RowBox[{"6", " ", 
               SubsuperscriptBox["k", "1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SubsuperscriptBox["k", "2", "2"], "+", 
                 SubsuperscriptBox["k", "3", "2"]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            SubsuperscriptBox["k", "1", "2"], " ", 
            SubsuperscriptBox["k", "2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", 
               SubsuperscriptBox["k", "1", "4"]}], "+", 
              RowBox[{"9", " ", 
               SubsuperscriptBox["k", "1", "3"], " ", 
               SubscriptBox["k", "2"]}], "+", 
              RowBox[{"6", " ", 
               SubsuperscriptBox["k", "2", "4"]}], "+", 
              RowBox[{"4", " ", 
               SubsuperscriptBox["k", "2", "2"], " ", 
               SubsuperscriptBox["k", "3", "2"]}], "+", 
              RowBox[{"6", " ", 
               SubsuperscriptBox["k", "3", "4"]}], "+", 
              RowBox[{"4", " ", 
               SubsuperscriptBox["k", "1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SubsuperscriptBox["k", "2", "2"]}], "+", 
                 SubsuperscriptBox["k", "3", "2"]}], ")"}]}], "+", 
              RowBox[{"3", " ", 
               SubscriptBox["k", "1"], " ", 
               SubscriptBox["k", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SubsuperscriptBox["k", "2", "2"]}], "+", 
                 SubsuperscriptBox["k", "3", "2"]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{
             SubscriptBox[
              OverscriptBox["k", "\[RightVector]"], "1"], ".", 
             SubscriptBox[
              OverscriptBox["k", "\[RightVector]"], "2"]}], " ", 
            SubscriptBox["k", "1"], " ", 
            SubscriptBox["k", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"27", " ", 
               SubsuperscriptBox["k", "1", "4"]}], "+", 
              RowBox[{"12", " ", 
               SubsuperscriptBox["k", "1", "3"], " ", 
               SubscriptBox["k", "2"]}], "+", 
              RowBox[{"18", " ", 
               SubsuperscriptBox["k", "1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SubsuperscriptBox["k", "2", "2"], "+", 
                 SubsuperscriptBox["k", "3", "2"]}], ")"}]}], "+", 
              RowBox[{"4", " ", 
               SubscriptBox["k", "1"], " ", 
               SubscriptBox["k", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SubsuperscriptBox["k", "2", "2"]}], "+", 
                 SubsuperscriptBox["k", "3", "2"]}], ")"}]}], "+", 
              RowBox[{"9", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SubsuperscriptBox["k", "2", "4"]}], "+", 
                 RowBox[{"2", " ", 
                  SubsuperscriptBox["k", "2", "2"], " ", 
                  SubsuperscriptBox["k", "3", "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SubsuperscriptBox["k", "3", "4"]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["k", "1"], "+", 
            SubscriptBox["k", "2"], "+", 
            SubscriptBox["k", "3"], "+", 
            SubscriptBox["k", "4"]}], ")"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{
                SubscriptBox[
                 OverscriptBox["k", "\[RightVector]"], "1"], ".", 
                SubscriptBox[
                 OverscriptBox["k", "\[RightVector]"], "2"]}]}], "+", 
              SubsuperscriptBox["k", "1", "2"], "+", 
              SubsuperscriptBox["k", "2", "2"]}]], "+", 
            SubscriptBox["k", "3"], "+", 
            SubscriptBox["k", "4"]}], ")"}], "3"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["k", "1"], "+", 
            SubscriptBox["k", "2"], "-", 
            SqrtBox[
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{
                SubscriptBox[
                 OverscriptBox["k", "\[RightVector]"], "1"], ".", 
                SubscriptBox[
                 OverscriptBox["k", "\[RightVector]"], "2"]}]}], "+", 
              SubsuperscriptBox["k", "1", "2"], "+", 
              SubsuperscriptBox["k", "2", "2"]}]]}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["k", "1"], "+", 
            SubscriptBox["k", "2"], "+", 
            SqrtBox[
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{
                SubscriptBox[
                 OverscriptBox["k", "\[RightVector]"], "1"], ".", 
                SubscriptBox[
                 OverscriptBox["k", "\[RightVector]"], "2"]}]}], "+", 
              SubsuperscriptBox["k", "1", "2"], "+", 
              SubsuperscriptBox["k", "2", "2"]}]]}], ")"}], "3"], " ", 
         SubscriptBox["k", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["k", "1"], "+", 
            SubscriptBox["k", "2"], "+", 
            SubscriptBox["k", "3"], "+", 
            SubscriptBox["k", "4"]}], ")"}], "5"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{
                SubscriptBox[
                 OverscriptBox["k", "\[RightVector]"], "1"], ".", 
                SubscriptBox[
                 OverscriptBox["k", "\[RightVector]"], "2"]}]}], "+", 
              SubsuperscriptBox["k", "1", "2"], "+", 
              SubsuperscriptBox["k", "2", "2"]}]], "+", 
            SubscriptBox["k", "3"], "+", 
            SubscriptBox["k", "4"]}], ")"}], "3"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubscriptBox[
             OverscriptBox["k", "\[RightVector]"], "1"], ".", 
            SubscriptBox[
             OverscriptBox["k", "\[RightVector]"], "2"]}], ")"}], "3"], " ", 
         SubsuperscriptBox["k", "3", "2"]}], "+", 
        RowBox[{
         SubsuperscriptBox["k", "2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SubscriptBox[
                OverscriptBox["k", "\[RightVector]"], "1"], ".", 
               SubscriptBox[
                OverscriptBox["k", "\[RightVector]"], "3"]}], ")"}], "2"], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["k", "1", "2"], "+", 
              RowBox[{"4", " ", 
               SubsuperscriptBox["k", "2", "2"]}]}], ")"}]}], "-", 
           RowBox[{
            SubsuperscriptBox["k", "1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["k", "1", "2"], "+", 
              SubsuperscriptBox["k", "2", "2"]}], ")"}], " ", 
            SubsuperscriptBox["k", "3", "2"]}]}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{
          SubscriptBox[
           OverscriptBox["k", "\[RightVector]"], "1"], ".", 
          SubscriptBox[
           OverscriptBox["k", "\[RightVector]"], "3"]}], " ", 
         SubsuperscriptBox["k", "1", "2"], " ", 
         SubsuperscriptBox["k", "2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{
             SubscriptBox[
              OverscriptBox["k", "\[RightVector]"], "1"], ".", 
             SubscriptBox[
              OverscriptBox["k", "\[RightVector]"], "2"]}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{
             SubscriptBox[
              OverscriptBox["k", "\[RightVector]"], "1"], ".", 
             SubscriptBox[
              OverscriptBox["k", "\[RightVector]"], "3"]}]}], "+", 
           SubsuperscriptBox["k", "1", "2"], "+", 
           SubsuperscriptBox["k", "2", "2"], "+", 
           SubsuperscriptBox["k", "3", "2"], "-", 
           SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         SubsuperscriptBox["k", "1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SubsuperscriptBox["k", "1", "2"]}], "+", 
           SubsuperscriptBox["k", "2", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{
              SubscriptBox[
               OverscriptBox["k", "\[RightVector]"], "1"], ".", 
              SubscriptBox[
               OverscriptBox["k", "\[RightVector]"], "2"]}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{
              SubscriptBox[
               OverscriptBox["k", "\[RightVector]"], "1"], ".", 
              SubscriptBox[
               OverscriptBox["k", "\[RightVector]"], "3"]}]}], "+", 
            SubsuperscriptBox["k", "1", "2"], "+", 
            SubsuperscriptBox["k", "2", "2"], "+", 
            SubsuperscriptBox["k", "3", "2"], "-", 
            SubsuperscriptBox["k", "4", "2"]}], ")"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubscriptBox[
             OverscriptBox["k", "\[RightVector]"], "1"], ".", 
            SubscriptBox[
             OverscriptBox["k", "\[RightVector]"], "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["k", "1", "2"], "+", 
              SubsuperscriptBox["k", "2", "2"]}], ")"}], " ", 
            SubsuperscriptBox["k", "3", "2"]}], "+", 
           RowBox[{
            FractionBox["1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{
                SubscriptBox[
                 OverscriptBox["k", "\[RightVector]"], "1"], ".", 
                SubscriptBox[
                 OverscriptBox["k", "\[RightVector]"], "2"]}]}], "+", 
              RowBox[{"8", " ", 
               RowBox[{
                SubscriptBox[
                 OverscriptBox["k", "\[RightVector]"], "1"], ".", 
                SubscriptBox[
                 OverscriptBox["k", "\[RightVector]"], "3"]}]}], "+", 
              SubsuperscriptBox["k", "1", "2"], "+", 
              SubsuperscriptBox["k", "2", "2"], "+", 
              SubsuperscriptBox["k", "3", "2"], "-", 
              SubsuperscriptBox["k", "4", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", 
               RowBox[{
                SubscriptBox[
                 OverscriptBox["k", "\[RightVector]"], "1"], ".", 
                SubscriptBox[
                 OverscriptBox["k", "\[RightVector]"], "2"]}]}], "+", 
              RowBox[{"8", " ", 
               RowBox[{
                SubscriptBox[
                 OverscriptBox["k", "\[RightVector]"], "1"], ".", 
                SubscriptBox[
                 OverscriptBox["k", "\[RightVector]"], "3"]}]}], "+", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{
                 SubsuperscriptBox["k", "1", "2"], "+", 
                 SubsuperscriptBox["k", "2", "2"], "+", 
                 SubsuperscriptBox["k", "3", "2"], "-", 
                 SubsuperscriptBox["k", "4", "2"]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{
         RowBox[{
          SubscriptBox[
           OverscriptBox["k", "\[RightVector]"], "1"], ".", 
          SubscriptBox[
           OverscriptBox["k", "\[RightVector]"], "2"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SubscriptBox[
                OverscriptBox["k", "\[RightVector]"], "1"], ".", 
               SubscriptBox[
                OverscriptBox["k", "\[RightVector]"], "3"]}], ")"}], "2"], 
            " ", 
            SubsuperscriptBox["k", "2", "2"]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{
             SubscriptBox[
              OverscriptBox["k", "\[RightVector]"], "1"], ".", 
             SubscriptBox[
              OverscriptBox["k", "\[RightVector]"], "3"]}], " ", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["k", "1", "2"], "+", 
              SubsuperscriptBox["k", "2", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{
                SubscriptBox[
                 OverscriptBox["k", "\[RightVector]"], "1"], ".", 
                SubscriptBox[
                 OverscriptBox["k", "\[RightVector]"], "2"]}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{
                SubscriptBox[
                 OverscriptBox["k", "\[RightVector]"], "1"], ".", 
                SubscriptBox[
                 OverscriptBox["k", "\[RightVector]"], "3"]}]}], "+", 
              SubsuperscriptBox["k", "1", "2"], "+", 
              SubsuperscriptBox["k", "2", "2"], "+", 
              SubsuperscriptBox["k", "3", "2"], "-", 
              SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["k", "1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SubsuperscriptBox["k", "2", "2"]}], " ", 
               SubsuperscriptBox["k", "3", "2"]}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{
                   SubscriptBox[
                    OverscriptBox["k", "\[RightVector]"], "1"], ".", 
                   SubscriptBox[
                    OverscriptBox["k", "\[RightVector]"], "2"]}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{
                   SubscriptBox[
                    OverscriptBox["k", "\[RightVector]"], "1"], ".", 
                   SubscriptBox[
                    OverscriptBox["k", "\[RightVector]"], "3"]}]}], "+", 
                 SubsuperscriptBox["k", "1", "2"], "+", 
                 SubsuperscriptBox["k", "2", "2"], "+", 
                 SubsuperscriptBox["k", "3", "2"], "-", 
                 SubsuperscriptBox["k", "4", "2"]}], ")"}], "2"]}], ")"}]}]}],
           ")"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["k", "\[RightVector]"], "1"], ".", 
           SubscriptBox[
            OverscriptBox["k", "\[RightVector]"], "2"]}]}], "+", 
         SubsuperscriptBox["k", "1", "2"], "+", 
         SubsuperscriptBox["k", "2", "2"]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["k", "1"], "+", 
         SubscriptBox["k", "2"], "-", 
         SqrtBox[
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{
             SubscriptBox[
              OverscriptBox["k", "\[RightVector]"], "1"], ".", 
             SubscriptBox[
              OverscriptBox["k", "\[RightVector]"], "2"]}]}], "+", 
           SubsuperscriptBox["k", "1", "2"], "+", 
           SubsuperscriptBox["k", "2", "2"]}]]}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["k", "1"], "+", 
         SubscriptBox["k", "2"], "+", 
         SqrtBox[
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{
             SubscriptBox[
              OverscriptBox["k", "\[RightVector]"], "1"], ".", 
             SubscriptBox[
              OverscriptBox["k", "\[RightVector]"], "2"]}]}], "+", 
           SubsuperscriptBox["k", "1", "2"], "+", 
           SubsuperscriptBox["k", "2", "2"]}]]}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["k", "1"], "+", 
         SubscriptBox["k", "2"], "+", 
         SubscriptBox["k", "3"], "+", 
         SubscriptBox["k", "4"]}], ")"}], "5"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{
             SubscriptBox[
              OverscriptBox["k", "\[RightVector]"], "1"], ".", 
             SubscriptBox[
              OverscriptBox["k", "\[RightVector]"], "2"]}]}], "+", 
           SubsuperscriptBox["k", "1", "2"], "+", 
           SubsuperscriptBox["k", "2", "2"]}]], "+", 
         SubscriptBox["k", "3"], "+", 
         SubscriptBox["k", "4"]}], ")"}], "3"]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.9099489809166236`*^9},
 CellLabel->
  "Out[149]=",ExpressionUUID->"bcd384bd-4e9b-415f-af5e-0ce370cc76dd"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["MLT Test", "Subsubsection",
 CellChangeTimes->{{3.9099490256956525`*^9, 
  3.90994903047468*^9}},ExpressionUUID->"01135d8e-131e-4eed-93a6-\
5b100189f5de"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"**", "In"}], " ", "MLT", " ", "test"}], ",", " ", 
   RowBox[{"terms", " ", "|", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["k", "\[RightVector]"], "1"], "+", 
     SubscriptBox[
      OverscriptBox["k", "\[RightVector]"], "2"]}], "|", " ", "and", " ", "|", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["k", "\[RightVector]"], "1"], "+", 
     SubscriptBox[
      OverscriptBox["k", "\[RightVector]"], "3"]}], "|", " ", 
    RowBox[{
    "are", " ", "held", " ", "constant", " ", "when", " ", "differentiating", 
     " ", "with", " ", "respect", " ", "to", " ", 
     SubscriptBox["k", "i"]}]}]}], "***)"}]], "Input",
 CellChangeTimes->{{3.909949668232955*^9, 3.909949710205348*^9}, {
  3.909950078225873*^9, 
  3.9099500892441983`*^9}},ExpressionUUID->"634d9e82-5513-4513-9da4-\
16c22178d081"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TRANd5MLT", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"TRANd5", "/.", 
     RowBox[{
      RowBox[{
       SubscriptBox[
        OverscriptBox["k", "\[RightVector]"], "1"], ".", 
       SubscriptBox[
        OverscriptBox["k", "\[RightVector]"], "2"]}], "->", 
      FractionBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"c", "[", "1", "]"}], "2"], "-", 
         SuperscriptBox[
          SubscriptBox["k", "1"], "2"], "-", 
         SuperscriptBox[
          SubscriptBox["k", "2"], "2"]}], ")"}], "2"]}]}], "/.", 
    RowBox[{
     TagBox[
      RowBox[{
       SubscriptBox[
        OverscriptBox["k", "\[RightVector]"], "1"], ".", 
       SubscriptBox[
        OverscriptBox["k", "\[RightVector]"], "3"]}],
      DisplayForm], "->", 
     FractionBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"c", "[", "2", "]"}], "2"], "-", 
        SuperscriptBox[
         SubscriptBox["k", "1"], "2"], "-", 
        SuperscriptBox[
         SubscriptBox["k", "3"], "2"]}], ")"}], "2"]}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.909949032811072*^9, 3.909949034445329*^9}},
 CellLabel->
  "In[150]:=",ExpressionUUID->"f7865010-11b3-46bf-b35e-0148fc702079"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"24", " ", 
         SubsuperscriptBox["k", "1", "2"], " ", 
         SubsuperscriptBox["k", "2", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SqrtBox[
              SuperscriptBox[
               StyleBox[
                SubscriptBox["c", "1"],
                FontColor->RGBColor[1, 0.5, 0]], "2"]]}], "+", 
            SubscriptBox["k", "1"], "+", 
            SubscriptBox["k", "2"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             SuperscriptBox[
              StyleBox[
               SubscriptBox["c", "1"],
               FontColor->RGBColor[1, 0.5, 0]], "2"]], "+", 
            SubscriptBox["k", "1"], "+", 
            SubscriptBox["k", "2"]}], ")"}], "2"], " ", 
         SubsuperscriptBox["k", "3", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["k", "1"], "+", 
            SubscriptBox["k", "2"], "+", 
            SubscriptBox["k", "3"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             SuperscriptBox[
              StyleBox[
               SubscriptBox["c", "1"],
               FontColor->RGBColor[1, 0.5, 0]], "2"]], "+", 
            SubscriptBox["k", "3"], "+", 
            SubscriptBox["k", "4"]}], ")"}], "3"]}], "+", 
        RowBox[{"12", " ", 
         SubscriptBox["k", "1"], " ", 
         SubscriptBox["k", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SqrtBox[
             SuperscriptBox[
              StyleBox[
               SubscriptBox["c", "1"],
               FontColor->RGBColor[1, 0.5, 0]], "2"]]}], "+", 
           SubscriptBox["k", "1"], "+", 
           SubscriptBox["k", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SqrtBox[
            SuperscriptBox[
             StyleBox[
              SubscriptBox["c", "1"],
              FontColor->RGBColor[1, 0.5, 0]], "2"]], "+", 
           SubscriptBox["k", "1"], "+", 
           SubscriptBox["k", "2"]}], ")"}], " ", 
         SubscriptBox["k", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["k", "1"], "+", 
           SubscriptBox["k", "2"], "+", 
           SubscriptBox["k", "3"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             FractionBox["1", "2"]}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               StyleBox[
                SubscriptBox["c", "1"],
                FontColor->RGBColor[1, 0.5, 0]], "2"], "-", 
              SubsuperscriptBox["k", "1", "2"], "-", 
              SubsuperscriptBox["k", "2", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SubsuperscriptBox["k", "1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["k", "2"], "+", 
                 SubscriptBox["k", "3"]}], ")"}]}], "+", 
              RowBox[{"3", " ", 
               SubscriptBox["k", "2"], " ", 
               SubscriptBox["k", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["k", "2"], "+", 
                 SubscriptBox["k", "3"]}], ")"}]}], "+", 
              RowBox[{
               SubscriptBox["k", "1"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SubsuperscriptBox["k", "2", "2"]}], "-", 
                 RowBox[{"2", " ", 
                  SubscriptBox["k", "2"], " ", 
                  SubscriptBox["k", "3"]}], "+", 
                 RowBox[{"3", " ", 
                  SubsuperscriptBox["k", "3", "2"]}]}], ")"}]}]}], ")"}]}], 
           "+", 
           RowBox[{
            SubscriptBox["k", "1"], " ", 
            SubscriptBox["k", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", 
               SubscriptBox["k", "2"], " ", 
               SubscriptBox["k", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["k", "2"], "+", 
                 SubscriptBox["k", "3"]}], ")"}]}], "+", 
              RowBox[{
               SubsuperscriptBox["k", "1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SubscriptBox["k", "2"]}], "+", 
                 RowBox[{"5", " ", 
                  SubscriptBox["k", "3"]}]}], ")"}]}], "+", 
              RowBox[{
               SubscriptBox["k", "1"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SubsuperscriptBox["k", "2", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SubscriptBox["k", "2"], " ", 
                  SubscriptBox["k", "3"]}], "+", 
                 RowBox[{"5", " ", 
                  SubsuperscriptBox["k", "3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             SuperscriptBox[
              StyleBox[
               SubscriptBox["c", "1"],
               FontColor->RGBColor[1, 0.5, 0]], "2"]], "+", 
            SubscriptBox["k", "3"], "+", 
            SubscriptBox["k", "4"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["k", "1"], "+", 
           SubscriptBox["k", "2"], "+", 
           SubscriptBox["k", "3"], "+", 
           SubscriptBox["k", "4"]}], ")"}]}], "+", 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox["3", "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox[
                 StyleBox[
                  SubscriptBox["c", "1"],
                  FontColor->RGBColor[1, 0.5, 0]], "2"]}], "+", 
               SubsuperscriptBox["k", "1", "2"], "+", 
               SubsuperscriptBox["k", "2", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SubsuperscriptBox["k", "2", "2"], " ", 
               SubsuperscriptBox["k", "3", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "2"], "+", 
                  SubscriptBox["k", "3"]}], ")"}], "2"]}], "+", 
              RowBox[{
               SubsuperscriptBox["k", "1", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "2"], "+", 
                  SubscriptBox["k", "3"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SubsuperscriptBox["k", "2", "2"], "+", 
                 SubsuperscriptBox["k", "3", "2"]}], ")"}]}], "+", 
              RowBox[{
               SubsuperscriptBox["k", "1", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SubsuperscriptBox["k", "2", "2"], "+", 
                 RowBox[{"3", " ", 
                  SubscriptBox["k", "2"], " ", 
                  SubscriptBox["k", "3"]}], "+", 
                 SubsuperscriptBox["k", "3", "2"]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SubsuperscriptBox["k", "1", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SubsuperscriptBox["k", "2", "3"], "+", 
                 RowBox[{
                  SubsuperscriptBox["k", "2", "2"], " ", 
                  SubscriptBox["k", "3"]}], "+", 
                 RowBox[{
                  SubscriptBox["k", "2"], " ", 
                  SubsuperscriptBox["k", "3", "2"]}], "+", 
                 SubsuperscriptBox["k", "3", "3"]}], ")"}]}], "+", 
              RowBox[{
               SubscriptBox["k", "1"], " ", 
               SubscriptBox["k", "2"], " ", 
               SubscriptBox["k", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SubsuperscriptBox["k", "2", "3"]}], "+", 
                 RowBox[{"2", " ", 
                  SubsuperscriptBox["k", "2", "2"], " ", 
                  SubscriptBox["k", "3"]}], "+", 
                 RowBox[{"2", " ", 
                  SubscriptBox["k", "2"], " ", 
                  SubsuperscriptBox["k", "3", "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SubsuperscriptBox["k", "3", "3"]}]}], ")"}]}]}], ")"}]}], 
           "+", 
           RowBox[{
            SubsuperscriptBox["k", "1", "2"], " ", 
            SubsuperscriptBox["k", "2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", 
               SubsuperscriptBox["k", "2", "2"], " ", 
               SubsuperscriptBox["k", "3", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "2"], "+", 
                  SubscriptBox["k", "3"]}], ")"}], "2"]}], "+", 
              RowBox[{
               SubsuperscriptBox["k", "1", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SubsuperscriptBox["k", "2", "2"]}], "+", 
                 RowBox[{"15", " ", 
                  SubscriptBox["k", "2"], " ", 
                  SubscriptBox["k", "3"]}], "+", 
                 RowBox[{"8", " ", 
                  SubsuperscriptBox["k", "3", "2"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SubsuperscriptBox["k", "1", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SubsuperscriptBox["k", "2", "3"]}], "+", 
                 RowBox[{"12", " ", 
                  SubsuperscriptBox["k", "2", "2"], " ", 
                  SubscriptBox["k", "3"]}], "+", 
                 RowBox[{"11", " ", 
                  SubscriptBox["k", "2"], " ", 
                  SubsuperscriptBox["k", "3", "2"]}], "+", 
                 RowBox[{"8", " ", 
                  SubsuperscriptBox["k", "3", "3"]}]}], ")"}]}], "+", 
              RowBox[{
               SubscriptBox["k", "1"], " ", 
               SubscriptBox["k", "2"], " ", 
               SubscriptBox["k", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"15", " ", 
                  SubsuperscriptBox["k", "2", "3"]}], "+", 
                 RowBox[{"22", " ", 
                  SubsuperscriptBox["k", "2", "2"], " ", 
                  SubscriptBox["k", "3"]}], "+", 
                 RowBox[{"28", " ", 
                  SubscriptBox["k", "2"], " ", 
                  SubsuperscriptBox["k", "3", "2"]}], "+", 
                 RowBox[{"21", " ", 
                  SubsuperscriptBox["k", "3", "3"]}]}], ")"}]}], "+", 
              RowBox[{
               SubsuperscriptBox["k", "1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SubsuperscriptBox["k", "2", "4"]}], "+", 
                 RowBox[{"24", " ", 
                  SubsuperscriptBox["k", "2", "3"], " ", 
                  SubscriptBox["k", "3"]}], "+", 
                 RowBox[{"28", " ", 
                  SubsuperscriptBox["k", "2", "2"], " ", 
                  SubsuperscriptBox["k", "3", "2"]}], "+", 
                 RowBox[{"28", " ", 
                  SubscriptBox["k", "2"], " ", 
                  SubsuperscriptBox["k", "3", "3"]}], "+", 
                 RowBox[{"8", " ", 
                  SubsuperscriptBox["k", "3", "4"]}]}], ")"}]}]}], ")"}]}], 
           "+", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            SubscriptBox["k", "1"], " ", 
            SubscriptBox["k", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                StyleBox[
                 SubscriptBox["c", "1"],
                 FontColor->RGBColor[1, 0.5, 0]], "2"]}], "+", 
              SubsuperscriptBox["k", "1", "2"], "+", 
              SubsuperscriptBox["k", "2", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"9", " ", 
               SubsuperscriptBox["k", "2", "2"], " ", 
               SubsuperscriptBox["k", "3", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "2"], "+", 
                  SubscriptBox["k", "3"]}], ")"}], "2"]}], "+", 
              RowBox[{"3", " ", 
               SubsuperscriptBox["k", "1", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SubsuperscriptBox["k", "2", "2"]}], "+", 
                 RowBox[{"8", " ", 
                  SubscriptBox["k", "2"], " ", 
                  SubscriptBox["k", "3"]}], "+", 
                 RowBox[{"3", " ", 
                  SubsuperscriptBox["k", "3", "2"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SubsuperscriptBox["k", "1", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6", " ", 
                  SubsuperscriptBox["k", "2", "3"]}], "+", 
                 RowBox[{"15", " ", 
                  SubsuperscriptBox["k", "2", "2"], " ", 
                  SubscriptBox["k", "3"]}], "+", 
                 RowBox[{"10", " ", 
                  SubscriptBox["k", "2"], " ", 
                  SubsuperscriptBox["k", "3", "2"]}], "+", 
                 RowBox[{"9", " ", 
                  SubsuperscriptBox["k", "3", "3"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SubscriptBox["k", "1"], " ", 
               SubscriptBox["k", "2"], " ", 
               SubscriptBox["k", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"12", " ", 
                  SubsuperscriptBox["k", "2", "3"]}], "+", 
                 RowBox[{"10", " ", 
                  SubsuperscriptBox["k", "2", "2"], " ", 
                  SubscriptBox["k", "3"]}], "+", 
                 RowBox[{"11", " ", 
                  SubscriptBox["k", "2"], " ", 
                  SubsuperscriptBox["k", "3", "2"]}], "+", 
                 RowBox[{"13", " ", 
                  SubsuperscriptBox["k", "3", "3"]}]}], ")"}]}], "+", 
              RowBox[{
               SubsuperscriptBox["k", "1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6", " ", 
                  SubsuperscriptBox["k", "2", "4"]}], "+", 
                 RowBox[{"30", " ", 
                  SubsuperscriptBox["k", "2", "3"], " ", 
                  SubscriptBox["k", "3"]}], "+", 
                 RowBox[{"22", " ", 
                  SubsuperscriptBox["k", "2", "2"], " ", 
                  SubsuperscriptBox["k", "3", "2"]}], "+", 
                 RowBox[{"22", " ", 
                  SubscriptBox["k", "2"], " ", 
                  SubsuperscriptBox["k", "3", "3"]}], "+", 
                 RowBox[{"9", " ", 
                  SubsuperscriptBox["k", "3", "4"]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             SuperscriptBox[
              StyleBox[
               SubscriptBox["c", "1"],
               FontColor->RGBColor[1, 0.5, 0]], "2"]], "+", 
            SubscriptBox["k", "3"], "+", 
            SubscriptBox["k", "4"]}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["k", "1"], "+", 
            SubscriptBox["k", "2"], "+", 
            SubscriptBox["k", "3"], "+", 
            SubscriptBox["k", "4"]}], ")"}], "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox[
                 StyleBox[
                  SubscriptBox["c", "1"],
                  FontColor->RGBColor[1, 0.5, 0]], "2"]}], "+", 
               SubsuperscriptBox["k", "1", "2"], "+", 
               SubsuperscriptBox["k", "2", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SubsuperscriptBox["k", "1", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["k", "2"], "+", 
                 SubscriptBox["k", "3"]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SubsuperscriptBox["k", "1", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SubsuperscriptBox["k", "2", "2"], "+", 
                 SubsuperscriptBox["k", "3", "2"]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SubsuperscriptBox["k", "1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SubsuperscriptBox["k", "2", "3"], "+", 
                 RowBox[{
                  SubsuperscriptBox["k", "2", "2"], " ", 
                  SubscriptBox["k", "3"]}], "+", 
                 RowBox[{
                  SubscriptBox["k", "2"], " ", 
                  SubsuperscriptBox["k", "3", "2"]}], "+", 
                 SubsuperscriptBox["k", "3", "3"]}], ")"}]}], "+", 
              RowBox[{
               SubscriptBox["k", "2"], " ", 
               SubscriptBox["k", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SubsuperscriptBox["k", "2", "3"]}], "+", 
                 RowBox[{"2", " ", 
                  SubsuperscriptBox["k", "2", "2"], " ", 
                  SubscriptBox["k", "3"]}], "+", 
                 RowBox[{"2", " ", 
                  SubscriptBox["k", "2"], " ", 
                  SubsuperscriptBox["k", "3", "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SubsuperscriptBox["k", "3", "3"]}]}], ")"}]}], "+", 
              RowBox[{
               SubscriptBox["k", "1"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SubsuperscriptBox["k", "2", "4"]}], "+", 
                 RowBox[{"2", " ", 
                  SubsuperscriptBox["k", "2", "2"], " ", 
                  SubsuperscriptBox["k", "3", "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SubsuperscriptBox["k", "3", "4"]}]}], ")"}]}]}], ")"}]}], 
           "+", 
           RowBox[{"4", " ", 
            SubsuperscriptBox["k", "1", "2"], " ", 
            SubsuperscriptBox["k", "2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SubsuperscriptBox["k", "1", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", 
                  SubscriptBox["k", "2"]}], "+", 
                 RowBox[{"8", " ", 
                  SubscriptBox["k", "3"]}]}], ")"}]}], "+", 
              RowBox[{"4", " ", 
               SubsuperscriptBox["k", "1", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6", " ", 
                  SubsuperscriptBox["k", "2", "2"]}], "+", 
                 RowBox[{"9", " ", 
                  SubscriptBox["k", "2"], " ", 
                  SubscriptBox["k", "3"]}], "+", 
                 RowBox[{"4", " ", 
                  SubsuperscriptBox["k", "3", "2"]}]}], ")"}]}], "+", 
              RowBox[{"8", " ", 
               SubscriptBox["k", "2"], " ", 
               SubscriptBox["k", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SubsuperscriptBox["k", "2", "3"]}], "+", 
                 RowBox[{"2", " ", 
                  SubsuperscriptBox["k", "2", "2"], " ", 
                  SubscriptBox["k", "3"]}], "+", 
                 RowBox[{"2", " ", 
                  SubscriptBox["k", "2"], " ", 
                  SubsuperscriptBox["k", "3", "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SubsuperscriptBox["k", "3", "3"]}]}], ")"}]}], "+", 
              RowBox[{"4", " ", 
               SubsuperscriptBox["k", "1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6", " ", 
                  SubsuperscriptBox["k", "2", "3"]}], "+", 
                 RowBox[{"12", " ", 
                  SubsuperscriptBox["k", "2", "2"], " ", 
                  SubscriptBox["k", "3"]}], "+", 
                 RowBox[{"7", " ", 
                  SubscriptBox["k", "2"], " ", 
                  SubsuperscriptBox["k", "3", "2"]}], "+", 
                 RowBox[{"4", " ", 
                  SubsuperscriptBox["k", "3", "3"]}]}], ")"}]}], "+", 
              RowBox[{
               SubscriptBox["k", "1"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"15", " ", 
                  SubsuperscriptBox["k", "2", "4"]}], "+", 
                 RowBox[{"36", " ", 
                  SubsuperscriptBox["k", "2", "3"], " ", 
                  SubscriptBox["k", "3"]}], "+", 
                 RowBox[{"28", " ", 
                  SubsuperscriptBox["k", "2", "2"], " ", 
                  SubsuperscriptBox["k", "3", "2"]}], "+", 
                 RowBox[{"12", " ", 
                  SubscriptBox["k", "2"], " ", 
                  SubsuperscriptBox["k", "3", "3"]}], "+", 
                 RowBox[{"24", " ", 
                  SubsuperscriptBox["k", "3", "4"]}]}], ")"}]}]}], ")"}]}], 
           "-", 
           RowBox[{"2", " ", 
            SubscriptBox["k", "1"], " ", 
            SubscriptBox["k", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               StyleBox[
                SubscriptBox["c", "1"],
                FontColor->RGBColor[1, 0.5, 0]], "2"], "-", 
              SubsuperscriptBox["k", "1", "2"], "-", 
              SubsuperscriptBox["k", "2", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SubsuperscriptBox["k", "1", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"8", " ", 
                  SubscriptBox["k", "2"]}], "+", 
                 RowBox[{"9", " ", 
                  SubscriptBox["k", "3"]}]}], ")"}]}], "+", 
              RowBox[{"6", " ", 
               SubsuperscriptBox["k", "1", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", 
                  SubsuperscriptBox["k", "2", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SubscriptBox["k", "2"], " ", 
                  SubscriptBox["k", "3"]}], "+", 
                 RowBox[{"3", " ", 
                  SubsuperscriptBox["k", "3", "2"]}]}], ")"}]}], "+", 
              RowBox[{"9", " ", 
               SubscriptBox["k", "2"], " ", 
               SubscriptBox["k", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SubsuperscriptBox["k", "2", "3"]}], "+", 
                 RowBox[{"2", " ", 
                  SubsuperscriptBox["k", "2", "2"], " ", 
                  SubscriptBox["k", "3"]}], "+", 
                 RowBox[{"2", " ", 
                  SubscriptBox["k", "2"], " ", 
                  SubsuperscriptBox["k", "3", "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SubsuperscriptBox["k", "3", "3"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SubsuperscriptBox["k", "1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"15", " ", 
                  SubsuperscriptBox["k", "2", "3"]}], "+", 
                 RowBox[{"9", " ", 
                  SubsuperscriptBox["k", "2", "2"], " ", 
                  SubscriptBox["k", "3"]}], "+", 
                 RowBox[{"11", " ", 
                  SubscriptBox["k", "2"], " ", 
                  SubsuperscriptBox["k", "3", "2"]}], "+", 
                 RowBox[{"9", " ", 
                  SubsuperscriptBox["k", "3", "3"]}]}], ")"}]}], "+", 
              RowBox[{
               SubscriptBox["k", "1"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"24", " ", 
                  SubsuperscriptBox["k", "2", "4"]}], "+", 
                 RowBox[{"12", " ", 
                  SubsuperscriptBox["k", "2", "3"], " ", 
                  SubscriptBox["k", "3"]}], "+", 
                 RowBox[{"22", " ", 
                  SubsuperscriptBox["k", "2", "2"], " ", 
                  SubsuperscriptBox["k", "3", "2"]}], "+", 
                 RowBox[{"4", " ", 
                  SubscriptBox["k", "2"], " ", 
                  SubsuperscriptBox["k", "3", "3"]}], "+", 
                 RowBox[{"27", " ", 
                  SubsuperscriptBox["k", "3", "4"]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             SuperscriptBox[
              StyleBox[
               SubscriptBox["c", "1"],
               FontColor->RGBColor[1, 0.5, 0]], "2"]], "+", 
            SubscriptBox["k", "3"], "+", 
            SubscriptBox["k", "4"]}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["k", "1"], "+", 
            SubscriptBox["k", "2"], "+", 
            SubscriptBox["k", "3"], "+", 
            SubscriptBox["k", "4"]}], ")"}], "3"]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox["3", "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox[
                 StyleBox[
                  SubscriptBox["c", "1"],
                  FontColor->RGBColor[1, 0.5, 0]], "2"]}], "+", 
               SubsuperscriptBox["k", "1", "2"], "+", 
               SubsuperscriptBox["k", "2", "2"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SubsuperscriptBox["k", "1", "4"]}], "+", 
              RowBox[{"3", " ", 
               SubsuperscriptBox["k", "2", "4"]}], "+", 
              RowBox[{"2", " ", 
               SubsuperscriptBox["k", "2", "2"], " ", 
               SubsuperscriptBox["k", "3", "2"]}], "+", 
              RowBox[{"3", " ", 
               SubsuperscriptBox["k", "3", "4"]}], "+", 
              RowBox[{"2", " ", 
               SubsuperscriptBox["k", "1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SubsuperscriptBox["k", "2", "2"], "+", 
                 SubsuperscriptBox["k", "3", "2"]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            SubsuperscriptBox["k", "1", "2"], " ", 
            SubsuperscriptBox["k", "2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", 
               SubsuperscriptBox["k", "1", "4"]}], "+", 
              RowBox[{"9", " ", 
               SubsuperscriptBox["k", "1", "3"], " ", 
               SubscriptBox["k", "2"]}], "+", 
              RowBox[{"6", " ", 
               SubsuperscriptBox["k", "2", "4"]}], "+", 
              RowBox[{"4", " ", 
               SubsuperscriptBox["k", "2", "2"], " ", 
               SubsuperscriptBox["k", "3", "2"]}], "+", 
              RowBox[{"6", " ", 
               SubsuperscriptBox["k", "3", "4"]}], "+", 
              RowBox[{"4", " ", 
               SubsuperscriptBox["k", "1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SubsuperscriptBox["k", "2", "2"]}], "+", 
                 SubsuperscriptBox["k", "3", "2"]}], ")"}]}], "+", 
              RowBox[{"3", " ", 
               SubscriptBox["k", "1"], " ", 
               SubscriptBox["k", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SubsuperscriptBox["k", "2", "2"]}], "+", 
                 SubsuperscriptBox["k", "3", "2"]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            SubscriptBox["k", "1"], " ", 
            SubscriptBox["k", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                StyleBox[
                 SubscriptBox["c", "1"],
                 FontColor->RGBColor[1, 0.5, 0]], "2"]}], "+", 
              SubsuperscriptBox["k", "1", "2"], "+", 
              SubsuperscriptBox["k", "2", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"27", " ", 
               SubsuperscriptBox["k", "1", "4"]}], "+", 
              RowBox[{"12", " ", 
               SubsuperscriptBox["k", "1", "3"], " ", 
               SubscriptBox["k", "2"]}], "+", 
              RowBox[{"18", " ", 
               SubsuperscriptBox["k", "1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SubsuperscriptBox["k", "2", "2"], "+", 
                 SubsuperscriptBox["k", "3", "2"]}], ")"}]}], "+", 
              RowBox[{"4", " ", 
               SubscriptBox["k", "1"], " ", 
               SubscriptBox["k", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SubsuperscriptBox["k", "2", "2"]}], "+", 
                 SubsuperscriptBox["k", "3", "2"]}], ")"}]}], "+", 
              RowBox[{"9", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SubsuperscriptBox["k", "2", "4"]}], "+", 
                 RowBox[{"2", " ", 
                  SubsuperscriptBox["k", "2", "2"], " ", 
                  SubsuperscriptBox["k", "3", "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SubsuperscriptBox["k", "3", "4"]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             SuperscriptBox[
              StyleBox[
               SubscriptBox["c", "1"],
               FontColor->RGBColor[1, 0.5, 0]], "2"]], "+", 
            SubscriptBox["k", "3"], "+", 
            SubscriptBox["k", "4"]}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["k", "1"], "+", 
            SubscriptBox["k", "2"], "+", 
            SubscriptBox["k", "3"], "+", 
            SubscriptBox["k", "4"]}], ")"}], "4"]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox[
          StyleBox[
           SubscriptBox["c", "1"],
           FontColor->RGBColor[1, 0.5, 0]], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", 
            SubsuperscriptBox["k", "1", "2"], " ", 
            SubsuperscriptBox["k", "2", "2"]}], "+", 
           RowBox[{
            FractionBox["9", "2"], " ", 
            SubscriptBox["k", "1"], " ", 
            SubscriptBox["k", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox[
                StyleBox[
                 SubscriptBox["c", "1"],
                 FontColor->RGBColor[1, 0.5, 0]], "2"]}], "+", 
              SubsuperscriptBox["k", "1", "2"], "+", 
              SubsuperscriptBox["k", "2", "2"]}], ")"}]}], "+", 
           RowBox[{
            FractionBox["3", "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox[
                 StyleBox[
                  SubscriptBox["c", "1"],
                  FontColor->RGBColor[1, 0.5, 0]], "2"]}], "+", 
               SubsuperscriptBox["k", "1", "2"], "+", 
               SubsuperscriptBox["k", "2", "2"]}], ")"}], "2"]}]}], ")"}], 
         " ", 
         SubsuperscriptBox["k", "3", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             SuperscriptBox[
              StyleBox[
               SubscriptBox["c", "1"],
               FontColor->RGBColor[1, 0.5, 0]], "2"]], "+", 
            SubscriptBox["k", "3"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["k", "1"], "+", 
            SubscriptBox["k", "2"], "+", 
            SubscriptBox["k", "3"], "+", 
            SubscriptBox["k", "4"]}], ")"}], "5"]}], "+", 
        RowBox[{
         SqrtBox[
          SuperscriptBox[
           StyleBox[
            SubscriptBox["c", "1"],
            FontColor->RGBColor[1, 0.5, 0]], "2"]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox[
             StyleBox[
              SubscriptBox["c", "1"],
              FontColor->RGBColor[1, 0.5, 0]], "4"]}], "+", 
           RowBox[{"3", " ", 
            SubsuperscriptBox["k", "1", "4"]}], "+", 
           RowBox[{"18", " ", 
            SubsuperscriptBox["k", "1", "3"], " ", 
            SubscriptBox["k", "2"]}], "+", 
           RowBox[{"38", " ", 
            SubsuperscriptBox["k", "1", "2"], " ", 
            SubsuperscriptBox["k", "2", "2"]}], "+", 
           RowBox[{"18", " ", 
            SubscriptBox["k", "1"], " ", 
            SubsuperscriptBox["k", "2", "3"]}], "+", 
           RowBox[{"3", " ", 
            SubsuperscriptBox["k", "2", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox[
             StyleBox[
              SubscriptBox["c", "1"],
              FontColor->RGBColor[1, 0.5, 0]], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["k", "1", "2"], "+", 
              RowBox[{"3", " ", 
               SubscriptBox["k", "1"], " ", 
               SubscriptBox["k", "2"]}], "+", 
              SubsuperscriptBox["k", "2", "2"]}], ")"}]}]}], ")"}], " ", 
         SubscriptBox["k", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           SqrtBox[
            SuperscriptBox[
             StyleBox[
              SubscriptBox["c", "1"],
              FontColor->RGBColor[1, 0.5, 0]], "2"]], "+", 
           SubscriptBox["k", "3"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            SuperscriptBox[
             StyleBox[
              SubscriptBox["c", "1"],
              FontColor->RGBColor[1, 0.5, 0]], "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SqrtBox[
               SuperscriptBox[
                StyleBox[
                 SubscriptBox["c", "1"],
                 FontColor->RGBColor[1, 0.5, 0]], "2"]], "-", 
              RowBox[{"3", " ", 
               SubscriptBox["k", "3"]}]}], ")"}], " ", 
            SubscriptBox["k", "3"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SqrtBox[
            SuperscriptBox[
             StyleBox[
              SubscriptBox["c", "1"],
              FontColor->RGBColor[1, 0.5, 0]], "2"]], "+", 
           SubscriptBox["k", "3"], "+", 
           SubscriptBox["k", "4"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["k", "1"], "+", 
            SubscriptBox["k", "2"], "+", 
            SubscriptBox["k", "3"], "+", 
            SubscriptBox["k", "4"]}], ")"}], "5"]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox[
             StyleBox[
              SubscriptBox["c", "1"],
              FontColor->RGBColor[1, 0.5, 0]], "4"]}], "+", 
           RowBox[{"3", " ", 
            SubsuperscriptBox["k", "1", "4"]}], "+", 
           RowBox[{"18", " ", 
            SubsuperscriptBox["k", "1", "3"], " ", 
            SubscriptBox["k", "2"]}], "+", 
           RowBox[{"38", " ", 
            SubsuperscriptBox["k", "1", "2"], " ", 
            SubsuperscriptBox["k", "2", "2"]}], "+", 
           RowBox[{"18", " ", 
            SubscriptBox["k", "1"], " ", 
            SubsuperscriptBox["k", "2", "3"]}], "+", 
           RowBox[{"3", " ", 
            SubsuperscriptBox["k", "2", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox[
             StyleBox[
              SubscriptBox["c", "1"],
              FontColor->RGBColor[1, 0.5, 0]], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["k", "1", "2"], "+", 
              RowBox[{"3", " ", 
               SubscriptBox["k", "1"], " ", 
               SubscriptBox["k", "2"]}], "+", 
              SubsuperscriptBox["k", "2", "2"]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox[
             StyleBox[
              SubscriptBox["c", "1"],
              FontColor->RGBColor[1, 0.5, 0]], "4"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             StyleBox[
              SubscriptBox["c", "1"],
              FontColor->RGBColor[1, 0.5, 0]], "2"], " ", 
            SubsuperscriptBox["k", "3", "2"]}], "+", 
           RowBox[{"3", " ", 
            SubsuperscriptBox["k", "3", "4"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             SuperscriptBox[
              StyleBox[
               SubscriptBox["c", "1"],
               FontColor->RGBColor[1, 0.5, 0]], "2"]], "+", 
            SubscriptBox["k", "3"], "+", 
            SubscriptBox["k", "4"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["k", "1"], "+", 
            SubscriptBox["k", "2"], "+", 
            SubscriptBox["k", "3"], "+", 
            SubscriptBox["k", "4"]}], ")"}], "5"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SqrtBox[
              SuperscriptBox[
               StyleBox[
                SubscriptBox["c", "1"],
                FontColor->RGBColor[1, 0.5, 0]], "2"]]}], "+", 
            SubscriptBox["k", "1"], "+", 
            SubscriptBox["k", "2"]}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             SuperscriptBox[
              StyleBox[
               SubscriptBox["c", "1"],
               FontColor->RGBColor[1, 0.5, 0]], "2"]], "+", 
            SubscriptBox["k", "1"], "+", 
            SubscriptBox["k", "2"]}], ")"}], "3"], " ", 
         SubscriptBox["k", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             SuperscriptBox[
              StyleBox[
               SubscriptBox["c", "1"],
               FontColor->RGBColor[1, 0.5, 0]], "2"]], "+", 
            SubscriptBox["k", "3"], "+", 
            SubscriptBox["k", "4"]}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["k", "1"], "+", 
            SubscriptBox["k", "2"], "+", 
            SubscriptBox["k", "3"], "+", 
            SubscriptBox["k", "4"]}], ")"}], "5"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox[
          StyleBox[
           SubscriptBox["c", "1"],
           FontColor->RGBColor[1, 0.5, 0]], "8"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["k", "1", "2"], "-", 
            SubsuperscriptBox["k", "2", "2"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["k", "3", "2"], "-", 
            SubsuperscriptBox["k", "4", "2"]}], ")"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          StyleBox[
           SubscriptBox["c", "1"],
           FontColor->RGBColor[1, 0.5, 0]], "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", 
            SuperscriptBox[
             StyleBox[
              SubscriptBox["c", "2"],
              FontColor->RGBColor[1, 0.5, 0]], "2"]}], "-", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["k", "1", "2"], "+", 
              SubsuperscriptBox["k", "2", "2"], "+", 
              SubsuperscriptBox["k", "3", "2"], "+", 
              SubsuperscriptBox["k", "4", "2"]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          StyleBox[
           SubscriptBox["c", "1"],
           FontColor->RGBColor[1, 0.5, 0]], "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"16", " ", 
            SuperscriptBox[
             StyleBox[
              SubscriptBox["c", "2"],
              FontColor->RGBColor[1, 0.5, 0]], "4"]}], "+", 
           RowBox[{"3", " ", 
            SubsuperscriptBox["k", "1", "4"]}], "+", 
           RowBox[{"3", " ", 
            SubsuperscriptBox["k", "2", "4"]}], "-", 
           RowBox[{"4", " ", 
            SubsuperscriptBox["k", "2", "2"], " ", 
            SubsuperscriptBox["k", "3", "2"]}], "+", 
           RowBox[{"3", " ", 
            SubsuperscriptBox["k", "3", "4"]}], "+", 
           RowBox[{"12", " ", 
            SubsuperscriptBox["k", "2", "2"], " ", 
            SubsuperscriptBox["k", "4", "2"]}], "+", 
           RowBox[{"10", " ", 
            SubsuperscriptBox["k", "3", "2"], " ", 
            SubsuperscriptBox["k", "4", "2"]}], "+", 
           RowBox[{"3", " ", 
            SubsuperscriptBox["k", "4", "4"]}], "+", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["k", "1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", 
               SubsuperscriptBox["k", "2", "2"]}], "+", 
              RowBox[{"6", " ", 
               SubsuperscriptBox["k", "3", "2"]}], "-", 
              RowBox[{"2", " ", 
               SubsuperscriptBox["k", "4", "2"]}]}], ")"}]}], "-", 
           RowBox[{"16", " ", 
            SuperscriptBox[
             StyleBox[
              SubscriptBox["c", "2"],
              FontColor->RGBColor[1, 0.5, 0]], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["k", "1", "2"], "+", 
              SubsuperscriptBox["k", "2", "2"], "+", 
              SubsuperscriptBox["k", "3", "2"], "+", 
              SubsuperscriptBox["k", "4", "2"]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          StyleBox[
           SubscriptBox["c", "1"],
           FontColor->RGBColor[1, 0.5, 0]], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", 
            SuperscriptBox[
             StyleBox[
              SubscriptBox["c", "2"],
              FontColor->RGBColor[1, 0.5, 0]], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["k", "1", "2"], "-", 
              SubsuperscriptBox["k", "2", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["k", "3", "2"], "-", 
              SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
           RowBox[{
            SubsuperscriptBox["k", "1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", 
               SubsuperscriptBox["k", "3", "2"]}], "+", 
              RowBox[{"5", " ", 
               SubsuperscriptBox["k", "4", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SubsuperscriptBox["k", "2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", 
               SubsuperscriptBox["k", "3", "4"]}], "-", 
              RowBox[{"2", " ", 
               SubsuperscriptBox["k", "3", "2"], " ", 
               SubsuperscriptBox["k", "4", "2"]}], "-", 
              RowBox[{"3", " ", 
               SubsuperscriptBox["k", "4", "4"]}], "+", 
              RowBox[{
               SubsuperscriptBox["k", "2", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", 
                  SubsuperscriptBox["k", "3", "2"]}], "-", 
                 RowBox[{"3", " ", 
                  SubsuperscriptBox["k", "4", "2"]}]}], ")"}]}]}], ")"}]}], 
           "-", 
           RowBox[{
            SubsuperscriptBox["k", "1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SubsuperscriptBox["k", "3", "4"]}], "+", 
              RowBox[{"2", " ", 
               SubsuperscriptBox["k", "3", "2"], " ", 
               SubsuperscriptBox["k", "4", "2"]}], "-", 
              RowBox[{"5", " ", 
               SubsuperscriptBox["k", "4", "4"]}], "+", 
              RowBox[{"2", " ", 
               SubsuperscriptBox["k", "2", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SubsuperscriptBox["k", "3", "2"], "+", 
                 SubsuperscriptBox["k", "4", "2"]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"32", " ", 
      SuperscriptBox[
       StyleBox[
        SubscriptBox["c", "1"],
        FontColor->RGBColor[1, 0.5, 0]], "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SqrtBox[
           SuperscriptBox[
            StyleBox[
             SubscriptBox["c", "1"],
             FontColor->RGBColor[1, 0.5, 0]], "2"]]}], "+", 
         SubscriptBox["k", "1"], "+", 
         SubscriptBox["k", "2"]}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SqrtBox[
          SuperscriptBox[
           StyleBox[
            SubscriptBox["c", "1"],
            FontColor->RGBColor[1, 0.5, 0]], "2"]], "+", 
         SubscriptBox["k", "1"], "+", 
         SubscriptBox["k", "2"]}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SqrtBox[
          SuperscriptBox[
           StyleBox[
            SubscriptBox["c", "1"],
            FontColor->RGBColor[1, 0.5, 0]], "2"]], "+", 
         SubscriptBox["k", "3"], "+", 
         SubscriptBox["k", "4"]}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["k", "1"], "+", 
         SubscriptBox["k", "2"], "+", 
         SubscriptBox["k", "3"], "+", 
         SubscriptBox["k", "4"]}], ")"}], "5"]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.9099490498081326`*^9},
 CellLabel->
  "Out[150]=",ExpressionUUID->"fc210395-9333-4182-b02a-e97eddbdc07f"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{"TRANd5MLT", ",", 
     SubscriptBox["k", "1"]}], "]"}], "//", "Simplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    SubscriptBox["k", "1"], "->", "0"}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.9099490450595527`*^9, 3.9099490452263174`*^9}},
 CellLabel->
  "In[151]:=",ExpressionUUID->"23f9b965-efed-48d2-9fd9-345a91f8c0f9"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.909949408963338*^9},
 CellLabel->
  "Out[152]=",ExpressionUUID->"7f8238e0-3be0-4d76-8790-5ebdf3aa2529"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{"TRANd5MLT", ",", 
     SubscriptBox["k", "2"]}], "]"}], "//", "Simplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    SubscriptBox["k", "2"], "->", "0"}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.909949061063581*^9, 3.909949062455776*^9}},
 CellLabel->
  "In[153]:=",ExpressionUUID->"412ad7bc-8634-4258-b2c0-fc34f530e831"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9099499553938446`*^9},
 CellLabel->
  "Out[154]=",ExpressionUUID->"f2f70012-914f-4ef5-8b4a-ffecbd4d6a84"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{"TRANd5MLT", ",", 
     SubscriptBox["k", "3"]}], "]"}], "//", "Simplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    SubscriptBox["k", "3"], "->", "0"}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.9099490637673426`*^9, 3.9099490657876577`*^9}},
 CellLabel->
  "In[155]:=",ExpressionUUID->"5b2eb5d4-7a9f-4dff-ac1d-9dc0b8f21384"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9099501743820066`*^9},
 CellLabel->
  "Out[156]=",ExpressionUUID->"c1b66bd0-0eb3-480d-8482-e792d5abbacd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{"TRANd5MLT", ",", 
     SubscriptBox["k", "4"]}], "]"}], "//", "Simplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    SubscriptBox["k", "4"], "->", "0"}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.9099490673331347`*^9, 3.9099490685545206`*^9}},
 CellLabel->
  "In[157]:=",ExpressionUUID->"f998a6f4-df80-4792-a66d-9eb05eca9739"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.909950366280083*^9},
 CellLabel->
  "Out[158]=",ExpressionUUID->"c165427a-7b45-48e1-9b46-2120f2bbcc31"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Longitudinal component", "Subsection",
 CellChangeTimes->{{3.9099502593201103`*^9, 3.90995026449247*^9}, 
   3.9099505360598474`*^9},ExpressionUUID->"83010cb5-9417-4e69-ab0f-\
9a6d85c506c8"],

Cell[CellGroupData[{

Cell["Full Expression", "Subsubsection",
 CellChangeTimes->{{3.9099505412020893`*^9, 
  3.9099505582000365`*^9}},ExpressionUUID->"d78881ba-00cd-4731-81db-\
111e467ff200"],

Cell[CellGroupData[{

Cell[BoxData["LONGd5"], "Input",
 CellLabel->
  "In[175]:=",ExpressionUUID->"0ae2bb14-b928-4bf4-9988-6cfe56df9844"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{
            SubscriptBox[
             OverscriptBox["k", "\[RightVector]"], "1"], ".", 
            SubscriptBox[
             OverscriptBox["k", "\[RightVector]"], "2"]}]}], "+", 
          SubsuperscriptBox["k", "1", "2"], "+", 
          SubsuperscriptBox["k", "2", "2"]}]], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox[
             OverscriptBox["k", "\[RightVector]"], "1"], ".", 
            SubscriptBox[
             OverscriptBox["k", "\[RightVector]"], "2"]}], "+", 
           SubsuperscriptBox["k", "1", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox[
             OverscriptBox["k", "\[RightVector]"], "1"], ".", 
            SubscriptBox[
             OverscriptBox["k", "\[RightVector]"], "2"]}], "+", 
           SubsuperscriptBox["k", "2", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{
             SubscriptBox[
              OverscriptBox["k", "\[RightVector]"], "1"], ".", 
             SubscriptBox[
              OverscriptBox["k", "\[RightVector]"], "2"]}]}], "+", 
           SubsuperscriptBox["k", "1", "2"], "+", 
           SubsuperscriptBox["k", "2", "2"], "+", 
           SubsuperscriptBox["k", "3", "2"], "-", 
           SubsuperscriptBox["k", "4", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{
             SubscriptBox[
              OverscriptBox["k", "\[RightVector]"], "1"], ".", 
             SubscriptBox[
              OverscriptBox["k", "\[RightVector]"], "2"]}]}], "+", 
           SubsuperscriptBox["k", "1", "2"], "+", 
           SubsuperscriptBox["k", "2", "2"], "-", 
           SubsuperscriptBox["k", "3", "2"], "+", 
           SubsuperscriptBox["k", "4", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"9", " ", 
            SubsuperscriptBox["k", "1", "7"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["k", "3"], "+", 
               SubscriptBox["k", "4"]}], ")"}], "3"]}], "+", 
           RowBox[{"3", " ", 
            SubsuperscriptBox["k", "1", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", 
               SubsuperscriptBox["k", "3", "4"]}], "+", 
              RowBox[{"51", " ", 
               SubsuperscriptBox["k", "3", "3"], " ", 
               SubscriptBox["k", "4"]}], "+", 
              RowBox[{"79", " ", 
               SubsuperscriptBox["k", "3", "2"], " ", 
               SubsuperscriptBox["k", "4", "2"]}], "+", 
              RowBox[{"51", " ", 
               SubscriptBox["k", "3"], " ", 
               SubsuperscriptBox["k", "4", "3"]}], "+", 
              RowBox[{"12", " ", 
               SubsuperscriptBox["k", "4", "4"]}], "+", 
              RowBox[{"24", " ", 
               SubscriptBox["k", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}], "3"]}]}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            SubsuperscriptBox["k", "1", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"18", " ", 
               SubsuperscriptBox["k", "3", "5"]}], "+", 
              RowBox[{"99", " ", 
               SubsuperscriptBox["k", "3", "4"], " ", 
               SubscriptBox["k", "4"]}], "+", 
              RowBox[{"212", " ", 
               SubsuperscriptBox["k", "3", "3"], " ", 
               SubsuperscriptBox["k", "4", "2"]}], "+", 
              RowBox[{"212", " ", 
               SubsuperscriptBox["k", "3", "2"], " ", 
               SubsuperscriptBox["k", "4", "3"]}], "+", 
              RowBox[{"99", " ", 
               SubscriptBox["k", "3"], " ", 
               SubsuperscriptBox["k", "4", "4"]}], "+", 
              RowBox[{"18", " ", 
               SubsuperscriptBox["k", "4", "5"]}], "+", 
              RowBox[{"81", " ", 
               SubsuperscriptBox["k", "2", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}], "3"]}], "+", 
              RowBox[{
               SubscriptBox["k", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"81", " ", 
                  SubsuperscriptBox["k", "3", "4"]}], "+", 
                 RowBox[{"348", " ", 
                  SubsuperscriptBox["k", "3", "3"], " ", 
                  SubscriptBox["k", "4"]}], "+", 
                 RowBox[{"542", " ", 
                  SubsuperscriptBox["k", "3", "2"], " ", 
                  SubsuperscriptBox["k", "4", "2"]}], "+", 
                 RowBox[{"348", " ", 
                  SubscriptBox["k", "3"], " ", 
                  SubsuperscriptBox["k", "4", "3"]}], "+", 
                 RowBox[{"81", " ", 
                  SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}]}], ")"}]}], 
           "+", 
           RowBox[{"3", " ", 
            SubsuperscriptBox["k", "2", "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["k", "2"], "+", 
               SubscriptBox["k", "3"], "+", 
               SubscriptBox["k", "4"]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SubsuperscriptBox["k", "2", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}], "3"]}], "+", 
              RowBox[{
               SubscriptBox["k", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6", " ", 
                  SubsuperscriptBox["k", "3", "4"]}], "+", 
                 RowBox[{"27", " ", 
                  SubsuperscriptBox["k", "3", "3"], " ", 
                  SubscriptBox["k", "4"]}], "+", 
                 RowBox[{"43", " ", 
                  SubsuperscriptBox["k", "3", "2"], " ", 
                  SubsuperscriptBox["k", "4", "2"]}], "+", 
                 RowBox[{"27", " ", 
                  SubscriptBox["k", "3"], " ", 
                  SubsuperscriptBox["k", "4", "3"]}], "+", 
                 RowBox[{"6", " ", 
                  SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}], "+", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{
                 SubsuperscriptBox["k", "3", "5"], "+", 
                 RowBox[{"6", " ", 
                  SubsuperscriptBox["k", "3", "4"], " ", 
                  SubscriptBox["k", "4"]}], "+", 
                 RowBox[{"14", " ", 
                  SubsuperscriptBox["k", "3", "3"], " ", 
                  SubsuperscriptBox["k", "4", "2"]}], "+", 
                 RowBox[{"14", " ", 
                  SubsuperscriptBox["k", "3", "2"], " ", 
                  SubsuperscriptBox["k", "4", "3"]}], "+", 
                 RowBox[{"6", " ", 
                  SubscriptBox["k", "3"], " ", 
                  SubsuperscriptBox["k", "4", "4"]}], "+", 
                 SubsuperscriptBox["k", "4", "5"]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SubsuperscriptBox["k", "1", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"432", " ", 
               SubsuperscriptBox["k", "2", "3"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}], "3"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"12", " ", 
                  SubsuperscriptBox["k", "3", "4"]}], "+", 
                 RowBox[{"57", " ", 
                  SubsuperscriptBox["k", "3", "3"], " ", 
                  SubscriptBox["k", "4"]}], "+", 
                 RowBox[{"97", " ", 
                  SubsuperscriptBox["k", "3", "2"], " ", 
                  SubsuperscriptBox["k", "4", "2"]}], "+", 
                 RowBox[{"57", " ", 
                  SubscriptBox["k", "3"], " ", 
                  SubsuperscriptBox["k", "4", "3"]}], "+", 
                 RowBox[{"12", " ", 
                  SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}], "+", 
              RowBox[{
               SubsuperscriptBox["k", "2", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"669", " ", 
                  SubsuperscriptBox["k", "3", "4"]}], "+", 
                 RowBox[{"2907", " ", 
                  SubsuperscriptBox["k", "3", "3"], " ", 
                  SubscriptBox["k", "4"]}], "+", 
                 RowBox[{"4553", " ", 
                  SubsuperscriptBox["k", "3", "2"], " ", 
                  SubsuperscriptBox["k", "4", "2"]}], "+", 
                 RowBox[{"2907", " ", 
                  SubscriptBox["k", "3"], " ", 
                  SubsuperscriptBox["k", "4", "3"]}], "+", 
                 RowBox[{"669", " ", 
                  SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}], "+", 
              RowBox[{"3", " ", 
               SubscriptBox["k", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"99", " ", 
                  SubsuperscriptBox["k", "3", "5"]}], "+", 
                 RowBox[{"552", " ", 
                  SubsuperscriptBox["k", "3", "4"], " ", 
                  SubscriptBox["k", "4"]}], "+", 
                 RowBox[{"1196", " ", 
                  SubsuperscriptBox["k", "3", "3"], " ", 
                  SubsuperscriptBox["k", "4", "2"]}], "+", 
                 RowBox[{"1196", " ", 
                  SubsuperscriptBox["k", "3", "2"], " ", 
                  SubsuperscriptBox["k", "4", "3"]}], "+", 
                 RowBox[{"552", " ", 
                  SubscriptBox["k", "3"], " ", 
                  SubsuperscriptBox["k", "4", "4"]}], "+", 
                 RowBox[{"99", " ", 
                  SubsuperscriptBox["k", "4", "5"]}]}], ")"}]}]}], ")"}]}], 
           "+", 
           RowBox[{"3", " ", 
            SubscriptBox["k", "1"], " ", 
            SubsuperscriptBox["k", "2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"24", " ", 
               SubsuperscriptBox["k", "2", "4"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}], "3"]}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}], "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SubsuperscriptBox["k", "3", "4"], "+", 
                 RowBox[{"5", " ", 
                  SubsuperscriptBox["k", "3", "3"], " ", 
                  SubscriptBox["k", "4"]}], "+", 
                 RowBox[{"9", " ", 
                  SubsuperscriptBox["k", "3", "2"], " ", 
                  SubsuperscriptBox["k", "4", "2"]}], "+", 
                 RowBox[{"5", " ", 
                  SubscriptBox["k", "3"], " ", 
                  SubsuperscriptBox["k", "4", "3"]}], "+", 
                 SubsuperscriptBox["k", "4", "4"]}], ")"}]}], "+", 
              RowBox[{"3", " ", 
               SubscriptBox["k", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"17", " ", 
                  SubsuperscriptBox["k", "3", "4"]}], "+", 
                 RowBox[{"82", " ", 
                  SubsuperscriptBox["k", "3", "3"], " ", 
                  SubscriptBox["k", "4"]}], "+", 
                 RowBox[{"142", " ", 
                  SubsuperscriptBox["k", "3", "2"], " ", 
                  SubsuperscriptBox["k", "4", "2"]}], "+", 
                 RowBox[{"82", " ", 
                  SubscriptBox["k", "3"], " ", 
                  SubsuperscriptBox["k", "4", "3"]}], "+", 
                 RowBox[{"17", " ", 
                  SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}], "+", 
              RowBox[{
               SubsuperscriptBox["k", "2", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"81", " ", 
                  SubsuperscriptBox["k", "3", "4"]}], "+", 
                 RowBox[{"348", " ", 
                  SubsuperscriptBox["k", "3", "3"], " ", 
                  SubscriptBox["k", "4"]}], "+", 
                 RowBox[{"542", " ", 
                  SubsuperscriptBox["k", "3", "2"], " ", 
                  SubsuperscriptBox["k", "4", "2"]}], "+", 
                 RowBox[{"348", " ", 
                  SubscriptBox["k", "3"], " ", 
                  SubsuperscriptBox["k", "4", "3"]}], "+", 
                 RowBox[{"81", " ", 
                  SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}], "+", 
              RowBox[{
               SubsuperscriptBox["k", "2", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"99", " ", 
                  SubsuperscriptBox["k", "3", "5"]}], "+", 
                 RowBox[{"552", " ", 
                  SubsuperscriptBox["k", "3", "4"], " ", 
                  SubscriptBox["k", "4"]}], "+", 
                 RowBox[{"1196", " ", 
                  SubsuperscriptBox["k", "3", "3"], " ", 
                  SubsuperscriptBox["k", "4", "2"]}], "+", 
                 RowBox[{"1196", " ", 
                  SubsuperscriptBox["k", "3", "2"], " ", 
                  SubsuperscriptBox["k", "4", "3"]}], "+", 
                 RowBox[{"552", " ", 
                  SubscriptBox["k", "3"], " ", 
                  SubsuperscriptBox["k", "4", "4"]}], "+", 
                 RowBox[{"99", " ", 
                  SubsuperscriptBox["k", "4", "5"]}]}], ")"}]}]}], ")"}]}], 
           "+", 
           RowBox[{
            SubsuperscriptBox["k", "1", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"432", " ", 
               SubsuperscriptBox["k", "2", "4"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}], "3"]}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}], "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SubsuperscriptBox["k", "3", "4"], "+", 
                 RowBox[{"5", " ", 
                  SubsuperscriptBox["k", "3", "3"], " ", 
                  SubscriptBox["k", "4"]}], "+", 
                 RowBox[{"9", " ", 
                  SubsuperscriptBox["k", "3", "2"], " ", 
                  SubsuperscriptBox["k", "4", "2"]}], "+", 
                 RowBox[{"5", " ", 
                  SubscriptBox["k", "3"], " ", 
                  SubsuperscriptBox["k", "4", "3"]}], "+", 
                 SubsuperscriptBox["k", "4", "4"]}], ")"}]}], "+", 
              RowBox[{"9", " ", 
               SubscriptBox["k", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"17", " ", 
                  SubsuperscriptBox["k", "3", "4"]}], "+", 
                 RowBox[{"82", " ", 
                  SubsuperscriptBox["k", "3", "3"], " ", 
                  SubscriptBox["k", "4"]}], "+", 
                 RowBox[{"142", " ", 
                  SubsuperscriptBox["k", "3", "2"], " ", 
                  SubsuperscriptBox["k", "4", "2"]}], "+", 
                 RowBox[{"82", " ", 
                  SubscriptBox["k", "3"], " ", 
                  SubsuperscriptBox["k", "4", "3"]}], "+", 
                 RowBox[{"17", " ", 
                  SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}], "+", 
              RowBox[{"28", " ", 
               SubsuperscriptBox["k", "2", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"33", " ", 
                  SubsuperscriptBox["k", "3", "4"]}], "+", 
                 RowBox[{"144", " ", 
                  SubsuperscriptBox["k", "3", "3"], " ", 
                  SubscriptBox["k", "4"]}], "+", 
                 RowBox[{"226", " ", 
                  SubsuperscriptBox["k", "3", "2"], " ", 
                  SubsuperscriptBox["k", "4", "2"]}], "+", 
                 RowBox[{"144", " ", 
                  SubscriptBox["k", "3"], " ", 
                  SubsuperscriptBox["k", "4", "3"]}], "+", 
                 RowBox[{"33", " ", 
                  SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}], "+", 
              RowBox[{"4", " ", 
               SubsuperscriptBox["k", "2", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"159", " ", 
                  SubsuperscriptBox["k", "3", "5"]}], "+", 
                 RowBox[{"897", " ", 
                  SubsuperscriptBox["k", "3", "4"], " ", 
                  SubscriptBox["k", "4"]}], "+", 
                 RowBox[{"1966", " ", 
                  SubsuperscriptBox["k", "3", "3"], " ", 
                  SubsuperscriptBox["k", "4", "2"]}], "+", 
                 RowBox[{"1966", " ", 
                  SubsuperscriptBox["k", "3", "2"], " ", 
                  SubsuperscriptBox["k", "4", "3"]}], "+", 
                 RowBox[{"897", " ", 
                  SubscriptBox["k", "3"], " ", 
                  SubsuperscriptBox["k", "4", "4"]}], "+", 
                 RowBox[{"159", " ", 
                  SubsuperscriptBox["k", "4", "5"]}]}], ")"}]}]}], ")"}]}], 
           "+", 
           RowBox[{
            SubsuperscriptBox["k", "1", "2"], " ", 
            SubscriptBox["k", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"243", " ", 
               SubsuperscriptBox["k", "2", "4"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}], "3"]}], "+", 
              RowBox[{"27", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}], "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SubsuperscriptBox["k", "3", "4"], "+", 
                 RowBox[{"5", " ", 
                  SubsuperscriptBox["k", "3", "3"], " ", 
                  SubscriptBox["k", "4"]}], "+", 
                 RowBox[{"9", " ", 
                  SubsuperscriptBox["k", "3", "2"], " ", 
                  SubsuperscriptBox["k", "4", "2"]}], "+", 
                 RowBox[{"5", " ", 
                  SubscriptBox["k", "3"], " ", 
                  SubsuperscriptBox["k", "4", "3"]}], "+", 
                 SubsuperscriptBox["k", "4", "4"]}], ")"}]}], "+", 
              RowBox[{
               SubscriptBox["k", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"237", " ", 
                  SubsuperscriptBox["k", "3", "4"]}], "+", 
                 RowBox[{"1152", " ", 
                  SubsuperscriptBox["k", "3", "3"], " ", 
                  SubscriptBox["k", "4"]}], "+", 
                 RowBox[{"2012", " ", 
                  SubsuperscriptBox["k", "3", "2"], " ", 
                  SubsuperscriptBox["k", "4", "2"]}], "+", 
                 RowBox[{"1152", " ", 
                  SubscriptBox["k", "3"], " ", 
                  SubsuperscriptBox["k", "4", "3"]}], "+", 
                 RowBox[{"237", " ", 
                  SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}], "+", 
              RowBox[{
               SubsuperscriptBox["k", "2", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"669", " ", 
                  SubsuperscriptBox["k", "3", "4"]}], "+", 
                 RowBox[{"2907", " ", 
                  SubsuperscriptBox["k", "3", "3"], " ", 
                  SubscriptBox["k", "4"]}], "+", 
                 RowBox[{"4553", " ", 
                  SubsuperscriptBox["k", "3", "2"], " ", 
                  SubsuperscriptBox["k", "4", "2"]}], "+", 
                 RowBox[{"2907", " ", 
                  SubscriptBox["k", "3"], " ", 
                  SubsuperscriptBox["k", "4", "3"]}], "+", 
                 RowBox[{"669", " ", 
                  SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}], "+", 
              RowBox[{"4", " ", 
               SubsuperscriptBox["k", "2", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"159", " ", 
                  SubsuperscriptBox["k", "3", "5"]}], "+", 
                 RowBox[{"897", " ", 
                  SubsuperscriptBox["k", "3", "4"], " ", 
                  SubscriptBox["k", "4"]}], "+", 
                 RowBox[{"1966", " ", 
                  SubsuperscriptBox["k", "3", "3"], " ", 
                  SubsuperscriptBox["k", "4", "2"]}], "+", 
                 RowBox[{"1966", " ", 
                  SubsuperscriptBox["k", "3", "2"], " ", 
                  SubsuperscriptBox["k", "4", "3"]}], "+", 
                 RowBox[{"897", " ", 
                  SubscriptBox["k", "3"], " ", 
                  SubsuperscriptBox["k", "4", "4"]}], "+", 
                 RowBox[{"159", " ", 
                  SubsuperscriptBox["k", "4", "5"]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}]}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{
             SubscriptBox[
              OverscriptBox["k", "\[RightVector]"], "1"], ".", 
             SubscriptBox[
              OverscriptBox["k", "\[RightVector]"], "2"]}]}], "+", 
           SubsuperscriptBox["k", "1", "2"], "+", 
           SubsuperscriptBox["k", "2", "2"]}], ")"}], "2"]], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["k", "1"], "+", 
           SubscriptBox["k", "2"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["k", "3"], "+", 
           SubscriptBox["k", "4"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SubsuperscriptBox["k", "1", "7"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["k", "3"], "+", 
             SubscriptBox["k", "4"]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SubsuperscriptBox["k", "1", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["k", "3"], "+", 
             SubscriptBox["k", "4"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              SubscriptBox["k", "2"]}], "+", 
             RowBox[{"5", " ", 
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["k", "3"], "+", 
                SubscriptBox["k", "4"]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubsuperscriptBox["k", "1", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["k", "3"], "+", 
             SubscriptBox["k", "4"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"47", " ", 
              SubsuperscriptBox["k", "2", "2"]}], "+", 
             RowBox[{"33", " ", 
              SubsuperscriptBox["k", "3", "2"]}], "+", 
             RowBox[{"60", " ", 
              SubscriptBox["k", "3"], " ", 
              SubscriptBox["k", "4"]}], "+", 
             RowBox[{"33", " ", 
              SubsuperscriptBox["k", "4", "2"]}], "+", 
             RowBox[{"75", " ", 
              SubscriptBox["k", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["k", "3"], "+", 
                SubscriptBox["k", "4"]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["k", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["k", "2"], "+", 
              SubscriptBox["k", "3"], "+", 
              SubscriptBox["k", "4"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SubsuperscriptBox["k", "3", "5"]}], "+", 
             RowBox[{"12", " ", 
              SubsuperscriptBox["k", "3", "4"], " ", 
              SubscriptBox["k", "4"]}], "+", 
             RowBox[{"20", " ", 
              SubsuperscriptBox["k", "3", "3"], " ", 
              SubsuperscriptBox["k", "4", "2"]}], "+", 
             RowBox[{"20", " ", 
              SubsuperscriptBox["k", "3", "2"], " ", 
              SubsuperscriptBox["k", "4", "3"]}], "+", 
             RowBox[{"12", " ", 
              SubscriptBox["k", "3"], " ", 
              SubsuperscriptBox["k", "4", "4"]}], "+", 
             RowBox[{"3", " ", 
              SubsuperscriptBox["k", "4", "5"]}], "+", 
             RowBox[{"3", " ", 
              SubsuperscriptBox["k", "2", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["k", "3"], "+", 
                SubscriptBox["k", "4"]}], ")"}]}], "+", 
             RowBox[{"9", " ", 
              SubsuperscriptBox["k", "2", "3"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["k", "3"], "+", 
                 SubscriptBox["k", "4"]}], ")"}], "2"]}], "+", 
             RowBox[{"6", " ", 
              SubsuperscriptBox["k", "2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SubsuperscriptBox["k", "3", "3"]}], "+", 
                RowBox[{"5", " ", 
                 SubsuperscriptBox["k", "3", "2"], " ", 
                 SubscriptBox["k", "4"]}], "+", 
                RowBox[{"5", " ", 
                 SubscriptBox["k", "3"], " ", 
                 SubsuperscriptBox["k", "4", "2"]}], "+", 
                RowBox[{"2", " ", 
                 SubsuperscriptBox["k", "4", "3"]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SubscriptBox["k", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SubsuperscriptBox["k", "3", "4"]}], "+", 
                RowBox[{"9", " ", 
                 SubsuperscriptBox["k", "3", "3"], " ", 
                 SubscriptBox["k", "4"]}], "+", 
                RowBox[{"11", " ", 
                 SubsuperscriptBox["k", "3", "2"], " ", 
                 SubsuperscriptBox["k", "4", "2"]}], "+", 
                RowBox[{"9", " ", 
                 SubscriptBox["k", "3"], " ", 
                 SubsuperscriptBox["k", "4", "3"]}], "+", 
                RowBox[{"3", " ", 
                 SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{
           SubsuperscriptBox["k", "1", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"72", " ", 
              SubsuperscriptBox["k", "2", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["k", "3"], "+", 
                SubscriptBox["k", "4"]}], ")"}]}], "+", 
             RowBox[{"160", " ", 
              SubsuperscriptBox["k", "2", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["k", "3"], "+", 
                 SubscriptBox["k", "4"]}], ")"}], "2"]}], "+", 
             RowBox[{"6", " ", 
              SubscriptBox["k", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"23", " ", 
                 SubsuperscriptBox["k", "3", "3"]}], "+", 
                RowBox[{"63", " ", 
                 SubsuperscriptBox["k", "3", "2"], " ", 
                 SubscriptBox["k", "4"]}], "+", 
                RowBox[{"63", " ", 
                 SubscriptBox["k", "3"], " ", 
                 SubsuperscriptBox["k", "4", "2"]}], "+", 
                RowBox[{"23", " ", 
                 SubsuperscriptBox["k", "4", "3"]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"14", " ", 
                 SubsuperscriptBox["k", "3", "4"]}], "+", 
                RowBox[{"49", " ", 
                 SubsuperscriptBox["k", "3", "3"], " ", 
                 SubscriptBox["k", "4"]}], "+", 
                RowBox[{"69", " ", 
                 SubsuperscriptBox["k", "3", "2"], " ", 
                 SubsuperscriptBox["k", "4", "2"]}], "+", 
                RowBox[{"49", " ", 
                 SubscriptBox["k", "3"], " ", 
                 SubsuperscriptBox["k", "4", "3"]}], "+", 
                RowBox[{"14", " ", 
                 SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{
           SubsuperscriptBox["k", "1", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"33", " ", 
              SubsuperscriptBox["k", "3", "5"]}], "+", 
             RowBox[{"138", " ", 
              SubsuperscriptBox["k", "3", "4"], " ", 
              SubscriptBox["k", "4"]}], "+", 
             RowBox[{"242", " ", 
              SubsuperscriptBox["k", "3", "3"], " ", 
              SubsuperscriptBox["k", "4", "2"]}], "+", 
             RowBox[{"242", " ", 
              SubsuperscriptBox["k", "3", "2"], " ", 
              SubsuperscriptBox["k", "4", "3"]}], "+", 
             RowBox[{"138", " ", 
              SubscriptBox["k", "3"], " ", 
              SubsuperscriptBox["k", "4", "4"]}], "+", 
             RowBox[{"33", " ", 
              SubsuperscriptBox["k", "4", "5"]}], "+", 
             RowBox[{"72", " ", 
              SubsuperscriptBox["k", "2", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["k", "3"], "+", 
                SubscriptBox["k", "4"]}], ")"}]}], "+", 
             RowBox[{"200", " ", 
              SubsuperscriptBox["k", "2", "3"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["k", "3"], "+", 
                 SubscriptBox["k", "4"]}], ")"}], "2"]}], "+", 
             RowBox[{
              SubsuperscriptBox["k", "2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"242", " ", 
                 SubsuperscriptBox["k", "3", "3"]}], "+", 
                RowBox[{"642", " ", 
                 SubsuperscriptBox["k", "3", "2"], " ", 
                 SubscriptBox["k", "4"]}], "+", 
                RowBox[{"642", " ", 
                 SubscriptBox["k", "3"], " ", 
                 SubsuperscriptBox["k", "4", "2"]}], "+", 
                RowBox[{"242", " ", 
                 SubsuperscriptBox["k", "4", "3"]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SubscriptBox["k", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"49", " ", 
                 SubsuperscriptBox["k", "3", "4"]}], "+", 
                RowBox[{"164", " ", 
                 SubsuperscriptBox["k", "3", "3"], " ", 
                 SubscriptBox["k", "4"]}], "+", 
                RowBox[{"224", " ", 
                 SubsuperscriptBox["k", "3", "2"], " ", 
                 SubsuperscriptBox["k", "4", "2"]}], "+", 
                RowBox[{"164", " ", 
                 SubscriptBox["k", "3"], " ", 
                 SubsuperscriptBox["k", "4", "3"]}], "+", 
                RowBox[{"49", " ", 
                 SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{
           SubsuperscriptBox["k", "1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"47", " ", 
              SubsuperscriptBox["k", "2", "5"], " ", 
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["k", "3"], "+", 
                SubscriptBox["k", "4"]}], ")"}]}], "+", 
             RowBox[{"160", " ", 
              SubsuperscriptBox["k", "2", "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["k", "3"], "+", 
                 SubscriptBox["k", "4"]}], ")"}], "2"]}], "+", 
             RowBox[{
              SubsuperscriptBox["k", "2", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"242", " ", 
                 SubsuperscriptBox["k", "3", "3"]}], "+", 
                RowBox[{"642", " ", 
                 SubsuperscriptBox["k", "3", "2"], " ", 
                 SubscriptBox["k", "4"]}], "+", 
                RowBox[{"642", " ", 
                 SubscriptBox["k", "3"], " ", 
                 SubsuperscriptBox["k", "4", "2"]}], "+", 
                RowBox[{"242", " ", 
                 SubsuperscriptBox["k", "4", "3"]}]}], ")"}]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["k", "3"], "+", 
                 SubscriptBox["k", "4"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SubsuperscriptBox["k", "3", "4"]}], "+", 
                RowBox[{"9", " ", 
                 SubsuperscriptBox["k", "3", "3"], " ", 
                 SubscriptBox["k", "4"]}], "+", 
                RowBox[{"11", " ", 
                 SubsuperscriptBox["k", "3", "2"], " ", 
                 SubsuperscriptBox["k", "4", "2"]}], "+", 
                RowBox[{"9", " ", 
                 SubscriptBox["k", "3"], " ", 
                 SubsuperscriptBox["k", "4", "3"]}], "+", 
                RowBox[{"3", " ", 
                 SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}], "+", 
             RowBox[{
              SubsuperscriptBox["k", "2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"207", " ", 
                 SubsuperscriptBox["k", "3", "4"]}], "+", 
                RowBox[{"672", " ", 
                 SubsuperscriptBox["k", "3", "3"], " ", 
                 SubscriptBox["k", "4"]}], "+", 
                RowBox[{"892", " ", 
                 SubsuperscriptBox["k", "3", "2"], " ", 
                 SubsuperscriptBox["k", "4", "2"]}], "+", 
                RowBox[{"672", " ", 
                 SubscriptBox["k", "3"], " ", 
                 SubsuperscriptBox["k", "4", "3"]}], "+", 
                RowBox[{"207", " ", 
                 SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}], "+", 
             RowBox[{
              SubscriptBox["k", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"93", " ", 
                 SubsuperscriptBox["k", "3", "5"]}], "+", 
                RowBox[{"378", " ", 
                 SubsuperscriptBox["k", "3", "4"], " ", 
                 SubscriptBox["k", "4"]}], "+", 
                RowBox[{"642", " ", 
                 SubsuperscriptBox["k", "3", "3"], " ", 
                 SubsuperscriptBox["k", "4", "2"]}], "+", 
                RowBox[{"642", " ", 
                 SubsuperscriptBox["k", "3", "2"], " ", 
                 SubsuperscriptBox["k", "4", "3"]}], "+", 
                RowBox[{"378", " ", 
                 SubscriptBox["k", "3"], " ", 
                 SubsuperscriptBox["k", "4", "4"]}], "+", 
                RowBox[{"93", " ", 
                 SubsuperscriptBox["k", "4", "5"]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{
           SubscriptBox["k", "1"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"18", " ", 
              SubsuperscriptBox["k", "2", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["k", "3"], "+", 
                SubscriptBox["k", "4"]}], ")"}]}], "+", 
             RowBox[{"75", " ", 
              SubsuperscriptBox["k", "2", "5"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["k", "3"], "+", 
                 SubscriptBox["k", "4"]}], ")"}], "2"]}], "+", 
             RowBox[{"6", " ", 
              SubsuperscriptBox["k", "2", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"23", " ", 
                 SubsuperscriptBox["k", "3", "3"]}], "+", 
                RowBox[{"63", " ", 
                 SubsuperscriptBox["k", "3", "2"], " ", 
                 SubscriptBox["k", "4"]}], "+", 
                RowBox[{"63", " ", 
                 SubscriptBox["k", "3"], " ", 
                 SubsuperscriptBox["k", "4", "2"]}], "+", 
                RowBox[{"23", " ", 
                 SubsuperscriptBox["k", "4", "3"]}]}], ")"}]}], "+", 
             RowBox[{"10", " ", 
              SubscriptBox["k", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["k", "3"], "+", 
                 SubscriptBox["k", "4"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SubsuperscriptBox["k", "3", "4"]}], "+", 
                RowBox[{"9", " ", 
                 SubsuperscriptBox["k", "3", "3"], " ", 
                 SubscriptBox["k", "4"]}], "+", 
                RowBox[{"11", " ", 
                 SubsuperscriptBox["k", "3", "2"], " ", 
                 SubsuperscriptBox["k", "4", "2"]}], "+", 
                RowBox[{"9", " ", 
                 SubscriptBox["k", "3"], " ", 
                 SubsuperscriptBox["k", "4", "3"]}], "+", 
                RowBox[{"3", " ", 
                 SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SubscriptBox["k", "3"], "+", 
                 SubscriptBox["k", "4"]}], ")"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SubsuperscriptBox["k", "3", "4"]}], "+", 
                RowBox[{"9", " ", 
                 SubsuperscriptBox["k", "3", "3"], " ", 
                 SubscriptBox["k", "4"]}], "+", 
                RowBox[{"11", " ", 
                 SubsuperscriptBox["k", "3", "2"], " ", 
                 SubsuperscriptBox["k", "4", "2"]}], "+", 
                RowBox[{"9", " ", 
                 SubscriptBox["k", "3"], " ", 
                 SubsuperscriptBox["k", "4", "3"]}], "+", 
                RowBox[{"3", " ", 
                 SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SubsuperscriptBox["k", "2", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"49", " ", 
                 SubsuperscriptBox["k", "3", "4"]}], "+", 
                RowBox[{"164", " ", 
                 SubsuperscriptBox["k", "3", "3"], " ", 
                 SubscriptBox["k", "4"]}], "+", 
                RowBox[{"224", " ", 
                 SubsuperscriptBox["k", "3", "2"], " ", 
                 SubsuperscriptBox["k", "4", "2"]}], "+", 
                RowBox[{"164", " ", 
                 SubscriptBox["k", "3"], " ", 
                 SubsuperscriptBox["k", "4", "3"]}], "+", 
                RowBox[{"49", " ", 
                 SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}], "+", 
             RowBox[{
              SubsuperscriptBox["k", "2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"93", " ", 
                 SubsuperscriptBox["k", "3", "5"]}], "+", 
                RowBox[{"378", " ", 
                 SubsuperscriptBox["k", "3", "4"], " ", 
                 SubscriptBox["k", "4"]}], "+", 
                RowBox[{"642", " ", 
                 SubsuperscriptBox["k", "3", "3"], " ", 
                 SubsuperscriptBox["k", "4", "2"]}], "+", 
                RowBox[{"642", " ", 
                 SubsuperscriptBox["k", "3", "2"], " ", 
                 SubsuperscriptBox["k", "4", "3"]}], "+", 
                RowBox[{"378", " ", 
                 SubscriptBox["k", "3"], " ", 
                 SubsuperscriptBox["k", "4", "4"]}], "+", 
                RowBox[{"93", " ", 
                 SubsuperscriptBox["k", "4", "5"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SubscriptBox[
               OverscriptBox["k", "\[RightVector]"], "1"], ".", 
              SubscriptBox[
               OverscriptBox["k", "\[RightVector]"], "2"]}], ")"}], "4"]}], 
          "-", 
          RowBox[{"8", " ", 
           RowBox[{
            SubscriptBox[
             OverscriptBox["k", "\[RightVector]"], "1"], ".", 
            SubscriptBox[
             OverscriptBox["k", "\[RightVector]"], "3"]}], " ", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["k", "1", "4"], "-", 
             SubsuperscriptBox["k", "2", "4"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["k", "3", "2"], "-", 
             SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SubscriptBox[
               OverscriptBox["k", "\[RightVector]"], "1"], ".", 
              SubscriptBox[
               OverscriptBox["k", "\[RightVector]"], "2"]}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SubsuperscriptBox["k", "1", "2"]}], "+", 
             RowBox[{"3", " ", 
              SubsuperscriptBox["k", "2", "2"]}], "+", 
             SubsuperscriptBox["k", "3", "2"], "+", 
             SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SubscriptBox[
               OverscriptBox["k", "\[RightVector]"], "1"], ".", 
              SubscriptBox[
               OverscriptBox["k", "\[RightVector]"], "2"]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"9", " ", 
              SubsuperscriptBox["k", "1", "4"]}], "+", 
             RowBox[{"9", " ", 
              SubsuperscriptBox["k", "2", "4"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SubsuperscriptBox["k", "3", "2"], "-", 
                 SubsuperscriptBox["k", "4", "2"]}], ")"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              SubsuperscriptBox["k", "2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"7", " ", 
                 SubsuperscriptBox["k", "3", "2"]}], "-", 
                SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SubsuperscriptBox["k", "1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"15", " ", 
                 SubsuperscriptBox["k", "2", "2"]}], "-", 
                SubsuperscriptBox["k", "3", "2"], "+", 
                RowBox[{"7", " ", 
                 SubsuperscriptBox["k", "4", "2"]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{"2", " ", 
           RowBox[{
            SubscriptBox[
             OverscriptBox["k", "\[RightVector]"], "1"], ".", 
            SubscriptBox[
             OverscriptBox["k", "\[RightVector]"], "2"]}], " ", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["k", "1", "6"], "-", 
             RowBox[{"8", " ", 
              RowBox[{
               SubscriptBox[
                OverscriptBox["k", "\[RightVector]"], "1"], ".", 
               SubscriptBox[
                OverscriptBox["k", "\[RightVector]"], "3"]}], " ", 
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["k", "1", "2"], "-", 
                SubsuperscriptBox["k", "2", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["k", "3", "2"], "-", 
                SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
             RowBox[{
              SubsuperscriptBox["k", "2", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["k", "2", "2"], "+", 
                RowBox[{"3", " ", 
                 SubsuperscriptBox["k", "3", "2"]}], "-", 
                SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
             RowBox[{
              SubsuperscriptBox["k", "1", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"9", " ", 
                 SubsuperscriptBox["k", "2", "2"]}], "-", 
                RowBox[{"5", " ", 
                 SubsuperscriptBox["k", "3", "2"]}], "+", 
                RowBox[{"7", " ", 
                 SubsuperscriptBox["k", "4", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SubsuperscriptBox["k", "1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"9", " ", 
                 SubsuperscriptBox["k", "2", "4"]}], "+", 
                RowBox[{"8", " ", 
                 SubsuperscriptBox["k", "2", "2"], " ", 
                 SubsuperscriptBox["k", "3", "2"]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SubsuperscriptBox["k", "3", "2"], "-", 
                    SubsuperscriptBox["k", "4", "2"]}], ")"}], "2"]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SubsuperscriptBox["k", "1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SubsuperscriptBox["k", "2", "6"]}], "+", 
             RowBox[{
              SubsuperscriptBox["k", "2", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", 
                 SubsuperscriptBox["k", "3", "2"]}], "-", 
                RowBox[{"2", " ", 
                 SubsuperscriptBox["k", "4", "2"]}]}], ")"}]}], "-", 
             RowBox[{
              SubsuperscriptBox["k", "2", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SubsuperscriptBox["k", "3", "2"], "-", 
                 SubsuperscriptBox["k", "4", "2"]}], ")"}], "2"]}], "+", 
             RowBox[{
              SubsuperscriptBox["k", "1", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SubsuperscriptBox["k", "2", "2"]}], "-", 
                RowBox[{"4", " ", 
                 SubsuperscriptBox["k", "3", "2"]}], "+", 
                RowBox[{"4", " ", 
                 SubsuperscriptBox["k", "4", "2"]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SubsuperscriptBox["k", "1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SubsuperscriptBox["k", "2", "4"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SubsuperscriptBox["k", "3", "2"], "-", 
                    SubsuperscriptBox["k", "4", "2"]}], ")"}], "2"]}], "+", 
                RowBox[{
                 SubsuperscriptBox["k", "2", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SubsuperscriptBox["k", "3", "2"], "+", 
                   SubsuperscriptBox["k", "4", "2"]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["k", "1"], "+", 
          SubscriptBox["k", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["k", "3"], "+", 
          SubscriptBox["k", "4"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["3", "2"]}], " ", 
          SubsuperscriptBox["k", "1", "2"], " ", 
          SubsuperscriptBox["k", "2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{
              SubscriptBox[
               OverscriptBox["k", "\[RightVector]"], "1"], ".", 
              SubscriptBox[
               OverscriptBox["k", "\[RightVector]"], "2"]}]}], "+", 
            SubsuperscriptBox["k", "1", "2"], "+", 
            SubsuperscriptBox["k", "2", "2"], "-", 
            SubsuperscriptBox["k", "3", "2"], "-", 
            SubsuperscriptBox["k", "4", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SubscriptBox["k", "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["k", "1"], "+", 
                SubscriptBox["k", "2"], "+", 
                SubscriptBox["k", "3"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["k", "1", "3"], "+", 
               RowBox[{
                SubscriptBox["k", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "2"], "+", 
                  SubscriptBox["k", "3"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "2"], "+", 
                  RowBox[{"2", " ", 
                   SubscriptBox["k", "3"]}]}], ")"}]}], "+", 
               RowBox[{
                SubscriptBox["k", "1"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SubscriptBox["k", "2"]}], "+", 
                  SubscriptBox["k", "3"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "2"], "+", 
                  RowBox[{"2", " ", 
                   SubscriptBox["k", "3"]}]}], ")"}]}], "+", 
               RowBox[{
                SubsuperscriptBox["k", "1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SubscriptBox["k", "2"]}], "+", 
                  RowBox[{"3", " ", 
                   SubscriptBox["k", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["k", "1"], "+", 
               SubscriptBox["k", "2"], "+", 
               SubscriptBox["k", "3"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["k", "1"], "+", 
               SubscriptBox["k", "2"], "+", 
               RowBox[{"6", " ", 
                SubscriptBox["k", "3"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["k", "1", "3"], "+", 
               RowBox[{
                SubscriptBox["k", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "2"], "+", 
                  SubscriptBox["k", "3"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "2"], "+", 
                  RowBox[{"2", " ", 
                   SubscriptBox["k", "3"]}]}], ")"}]}], "+", 
               RowBox[{
                SubscriptBox["k", "1"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SubscriptBox["k", "2"]}], "+", 
                  SubscriptBox["k", "3"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "2"], "+", 
                  RowBox[{"2", " ", 
                   SubscriptBox["k", "3"]}]}], ")"}]}], "+", 
               RowBox[{
                SubsuperscriptBox["k", "1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SubscriptBox["k", "2"]}], "+", 
                  RowBox[{"3", " ", 
                   SubscriptBox["k", "3"]}]}], ")"}]}]}], ")"}], " ", 
             SubscriptBox["k", "4"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "1"], "+", 
                   SubscriptBox["k", "2"]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["k", "1", "2"], "+", 
                  RowBox[{"3", " ", 
                   SubscriptBox["k", "1"], " ", 
                   SubscriptBox["k", "2"]}], "+", 
                  SubsuperscriptBox["k", "2", "2"]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "1"], "+", 
                  SubscriptBox["k", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"29", " ", 
                   SubsuperscriptBox["k", "1", "2"]}], "+", 
                  RowBox[{"85", " ", 
                   SubscriptBox["k", "1"], " ", 
                   SubscriptBox["k", "2"]}], "+", 
                  RowBox[{"29", " ", 
                   SubsuperscriptBox["k", "2", "2"]}]}], ")"}], " ", 
                SubscriptBox["k", "3"]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"26", " ", 
                   SubsuperscriptBox["k", "1", "2"]}], "+", 
                  RowBox[{"71", " ", 
                   SubscriptBox["k", "1"], " ", 
                   SubscriptBox["k", "2"]}], "+", 
                  RowBox[{"26", " ", 
                   SubsuperscriptBox["k", "2", "2"]}]}], ")"}], " ", 
                SubsuperscriptBox["k", "3", "2"]}], "+", 
               RowBox[{"28", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "1"], "+", 
                  SubscriptBox["k", "2"]}], ")"}], " ", 
                SubsuperscriptBox["k", "3", "3"]}]}], ")"}], " ", 
             SubsuperscriptBox["k", "4", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"9", " ", 
                SubsuperscriptBox["k", "1", "3"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["k", "1"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "2"], "+", 
                  RowBox[{"2", " ", 
                   SubscriptBox["k", "3"]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"17", " ", 
                   SubscriptBox["k", "2"]}], "+", 
                  RowBox[{"7", " ", 
                   SubscriptBox["k", "3"]}]}], ")"}]}], "+", 
               RowBox[{
                SubscriptBox["k", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "2"], "+", 
                  RowBox[{"2", " ", 
                   SubscriptBox["k", "3"]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"9", " ", 
                   SubscriptBox["k", "2"]}], "+", 
                  RowBox[{"14", " ", 
                   SubscriptBox["k", "3"]}]}], ")"}]}], "+", 
               RowBox[{
                SubsuperscriptBox["k", "1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"34", " ", 
                   SubscriptBox["k", "2"]}], "+", 
                  RowBox[{"32", " ", 
                   SubscriptBox["k", "3"]}]}], ")"}]}]}], ")"}], " ", 
             SubsuperscriptBox["k", "4", "3"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"7", " ", 
                SubsuperscriptBox["k", "1", "2"]}], "+", 
               RowBox[{"17", " ", 
                SubscriptBox["k", "1"], " ", 
                SubscriptBox["k", "2"]}], "+", 
               RowBox[{"7", " ", 
                SubsuperscriptBox["k", "2", "2"]}], "+", 
               RowBox[{"12", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "1"], "+", 
                  SubscriptBox["k", "2"]}], ")"}], " ", 
                SubscriptBox["k", "3"]}]}], ")"}], " ", 
             SubsuperscriptBox["k", "4", "4"]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["k", "1"], "+", 
               SubscriptBox["k", "2"]}], ")"}], " ", 
             SubsuperscriptBox["k", "4", "5"]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SubsuperscriptBox["k", "1", "2"], " ", 
          SubsuperscriptBox["k", "2", "2"], " ", 
          SubsuperscriptBox["k", "3", "2"], " ", 
          SubsuperscriptBox["k", "4", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SubsuperscriptBox["k", "1", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["k", "3"], "+", 
               SubscriptBox["k", "4"]}], ")"}]}], "+", 
            RowBox[{
             SubscriptBox["k", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["k", "2"], "+", 
               SubscriptBox["k", "3"], "+", 
               SubscriptBox["k", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["k", "3", "2"], "+", 
               RowBox[{"5", " ", 
                SubscriptBox["k", "3"], " ", 
                SubscriptBox["k", "4"]}], "+", 
               SubsuperscriptBox["k", "4", "2"], "+", 
               RowBox[{
                SubscriptBox["k", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SubscriptBox["k", "1"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", 
                SubscriptBox["k", "2"]}], "+", 
               SubscriptBox["k", "3"], "+", 
               SubscriptBox["k", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["k", "3", "2"], "+", 
               RowBox[{"5", " ", 
                SubscriptBox["k", "3"], " ", 
                SubscriptBox["k", "4"]}], "+", 
               SubsuperscriptBox["k", "4", "2"], "+", 
               RowBox[{
                SubscriptBox["k", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SubsuperscriptBox["k", "1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SubsuperscriptBox["k", "3", "2"]}], "+", 
               RowBox[{"7", " ", 
                SubscriptBox["k", "3"], " ", 
                SubscriptBox["k", "4"]}], "+", 
               RowBox[{"2", " ", 
                SubsuperscriptBox["k", "4", "2"]}], "+", 
               RowBox[{"6", " ", 
                SubscriptBox["k", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
         "-", 
         RowBox[{"3", " ", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["k", "\[RightVector]"], "1"], ".", 
           SubscriptBox[
            OverscriptBox["k", "\[RightVector]"], "2"]}], " ", 
          SubsuperscriptBox["k", "3", "2"], " ", 
          SubsuperscriptBox["k", "4", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SubsuperscriptBox["k", "1", "5"], " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["k", "3"], "+", 
               SubscriptBox["k", "4"]}], ")"}]}], "+", 
            RowBox[{
             SubscriptBox["k", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["k", "2"], "+", 
                SubscriptBox["k", "3"], "+", 
                SubscriptBox["k", "4"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubscriptBox["k", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "2"], "+", 
                  SubscriptBox["k", "3"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SubscriptBox["k", "2"]}], "+", 
                  SubscriptBox["k", "3"]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SubscriptBox["k", "2"]}], "+", 
                  SubscriptBox["k", "3"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "2"], "+", 
                  RowBox[{"4", " ", 
                   SubscriptBox["k", "3"]}]}], ")"}], " ", 
                SubscriptBox["k", "4"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SubscriptBox["k", "2"]}], "+", 
                  RowBox[{"4", " ", 
                   SubscriptBox["k", "3"]}]}], ")"}], " ", 
                SubsuperscriptBox["k", "4", "2"]}], "+", 
               SubsuperscriptBox["k", "4", "3"]}], ")"}]}], "+", 
            RowBox[{
             SubscriptBox["k", "1"], " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["k", "2"], "+", 
               SubscriptBox["k", "3"], "+", 
               SubscriptBox["k", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", 
                SubscriptBox["k", "2"]}], "+", 
               SubscriptBox["k", "3"], "+", 
               SubscriptBox["k", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubscriptBox["k", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "2"], "+", 
                  SubscriptBox["k", "3"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SubscriptBox["k", "2"]}], "+", 
                  SubscriptBox["k", "3"]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SubscriptBox["k", "2"]}], "+", 
                  SubscriptBox["k", "3"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "2"], "+", 
                  RowBox[{"4", " ", 
                   SubscriptBox["k", "3"]}]}], ")"}], " ", 
                SubscriptBox["k", "4"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SubscriptBox["k", "2"]}], "+", 
                  RowBox[{"4", " ", 
                   SubscriptBox["k", "3"]}]}], ")"}], " ", 
                SubsuperscriptBox["k", "4", "2"]}], "+", 
               SubsuperscriptBox["k", "4", "3"]}], ")"}]}], "+", 
            RowBox[{
             SubsuperscriptBox["k", "1", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"7", " ", 
                SubsuperscriptBox["k", "3", "2"]}], "+", 
               RowBox[{"17", " ", 
                SubscriptBox["k", "3"], " ", 
                SubscriptBox["k", "4"]}], "+", 
               RowBox[{"7", " ", 
                SubsuperscriptBox["k", "4", "2"]}], "+", 
               RowBox[{"12", " ", 
                SubscriptBox["k", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SubsuperscriptBox["k", "1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"28", " ", 
                SubsuperscriptBox["k", "2", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}]}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "3"], "+", 
                   SubscriptBox["k", "4"]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["k", "3", "2"], "+", 
                  RowBox[{"3", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SubsuperscriptBox["k", "2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"26", " ", 
                   SubsuperscriptBox["k", "3", "2"]}], "+", 
                  RowBox[{"71", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"26", " ", 
                   SubsuperscriptBox["k", "4", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SubscriptBox["k", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"29", " ", 
                   SubsuperscriptBox["k", "3", "2"]}], "+", 
                  RowBox[{"85", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"29", " ", 
                   SubsuperscriptBox["k", "4", "2"]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{
             SubsuperscriptBox["k", "1", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"28", " ", 
                SubsuperscriptBox["k", "2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"9", " ", 
                   SubsuperscriptBox["k", "3", "2"]}], "+", 
                  RowBox[{"25", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"9", " ", 
                   SubsuperscriptBox["k", "4", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                SubscriptBox["k", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"32", " ", 
                   SubsuperscriptBox["k", "3", "2"]}], "+", 
                  RowBox[{"82", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"32", " ", 
                   SubsuperscriptBox["k", "4", "2"]}]}], ")"}]}]}], ")"}]}]}],
            ")"}]}], "-", 
         RowBox[{
          FractionBox["3", "2"], " ", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["k", "\[RightVector]"], "1"], ".", 
           SubscriptBox[
            OverscriptBox["k", "\[RightVector]"], "2"]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{
              SubscriptBox[
               OverscriptBox["k", "\[RightVector]"], "1"], ".", 
              SubscriptBox[
               OverscriptBox["k", "\[RightVector]"], "2"]}]}], "+", 
            SubsuperscriptBox["k", "1", "2"], "+", 
            SubsuperscriptBox["k", "2", "2"], "-", 
            SubsuperscriptBox["k", "3", "2"], "-", 
            SubsuperscriptBox["k", "4", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SubsuperscriptBox["k", "1", "7"], " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["k", "3"], "+", 
               SubscriptBox["k", "4"]}], ")"}]}], "+", 
            RowBox[{
             SubscriptBox["k", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["k", "2"], "+", 
                SubscriptBox["k", "3"], "+", 
                SubscriptBox["k", "4"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SubscriptBox["k", "3"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "2"], "+", 
                   SubscriptBox["k", "3"]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["k", "2", "2"], "+", 
                  RowBox[{
                   SubscriptBox["k", "2"], " ", 
                   SubscriptBox["k", "3"]}], "+", 
                  SubsuperscriptBox["k", "3", "2"]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "2"], "+", 
                  SubscriptBox["k", "3"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "2"], "+", 
                  RowBox[{"4", " ", 
                   SubscriptBox["k", "3"]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["k", "2", "2"], "+", 
                  RowBox[{
                   SubscriptBox["k", "2"], " ", 
                   SubscriptBox["k", "3"]}], "+", 
                  SubsuperscriptBox["k", "3", "2"]}], ")"}], " ", 
                SubscriptBox["k", "4"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"9", " ", 
                   SubsuperscriptBox["k", "2", "3"]}], "+", 
                  RowBox[{"30", " ", 
                   SubsuperscriptBox["k", "2", "2"], " ", 
                   SubscriptBox["k", "3"]}], "+", 
                  RowBox[{"33", " ", 
                   SubscriptBox["k", "2"], " ", 
                   SubsuperscriptBox["k", "3", "2"]}], "+", 
                  RowBox[{"20", " ", 
                   SubsuperscriptBox["k", "3", "3"]}]}], ")"}], " ", 
                SubsuperscriptBox["k", "4", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"12", " ", 
                   SubsuperscriptBox["k", "2", "2"]}], "+", 
                  RowBox[{"27", " ", 
                   SubscriptBox["k", "2"], " ", 
                   SubscriptBox["k", "3"]}], "+", 
                  RowBox[{"20", " ", 
                   SubsuperscriptBox["k", "3", "2"]}]}], ")"}], " ", 
                SubsuperscriptBox["k", "4", "3"]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SubscriptBox["k", "2"]}], "+", 
                  RowBox[{"4", " ", 
                   SubscriptBox["k", "3"]}]}], ")"}], " ", 
                SubsuperscriptBox["k", "4", "4"]}], "+", 
               RowBox[{"3", " ", 
                SubsuperscriptBox["k", "4", "5"]}]}], ")"}]}], "+", 
            RowBox[{
             SubscriptBox["k", "1"], " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["k", "2"], "+", 
               SubscriptBox["k", "3"], "+", 
               SubscriptBox["k", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", 
                SubscriptBox["k", "2"]}], "+", 
               SubscriptBox["k", "3"], "+", 
               SubscriptBox["k", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SubscriptBox["k", "3"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "2"], "+", 
                   SubscriptBox["k", "3"]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["k", "2", "2"], "+", 
                  RowBox[{
                   SubscriptBox["k", "2"], " ", 
                   SubscriptBox["k", "3"]}], "+", 
                  SubsuperscriptBox["k", "3", "2"]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "2"], "+", 
                  SubscriptBox["k", "3"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "2"], "+", 
                  RowBox[{"4", " ", 
                   SubscriptBox["k", "3"]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["k", "2", "2"], "+", 
                  RowBox[{
                   SubscriptBox["k", "2"], " ", 
                   SubscriptBox["k", "3"]}], "+", 
                  SubsuperscriptBox["k", "3", "2"]}], ")"}], " ", 
                SubscriptBox["k", "4"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"9", " ", 
                   SubsuperscriptBox["k", "2", "3"]}], "+", 
                  RowBox[{"30", " ", 
                   SubsuperscriptBox["k", "2", "2"], " ", 
                   SubscriptBox["k", "3"]}], "+", 
                  RowBox[{"33", " ", 
                   SubscriptBox["k", "2"], " ", 
                   SubsuperscriptBox["k", "3", "2"]}], "+", 
                  RowBox[{"20", " ", 
                   SubsuperscriptBox["k", "3", "3"]}]}], ")"}], " ", 
                SubsuperscriptBox["k", "4", "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"12", " ", 
                   SubsuperscriptBox["k", "2", "2"]}], "+", 
                  RowBox[{"27", " ", 
                   SubscriptBox["k", "2"], " ", 
                   SubscriptBox["k", "3"]}], "+", 
                  RowBox[{"20", " ", 
                   SubsuperscriptBox["k", "3", "2"]}]}], ")"}], " ", 
                SubsuperscriptBox["k", "4", "3"]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SubscriptBox["k", "2"]}], "+", 
                  RowBox[{"4", " ", 
                   SubscriptBox["k", "3"]}]}], ")"}], " ", 
                SubsuperscriptBox["k", "4", "4"]}], "+", 
               RowBox[{"3", " ", 
                SubsuperscriptBox["k", "4", "5"]}]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             SubsuperscriptBox["k", "1", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["k", "3"], "+", 
               SubscriptBox["k", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", 
                SubscriptBox["k", "2"]}], "+", 
               RowBox[{"5", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SubsuperscriptBox["k", "1", "5"], " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["k", "3"], "+", 
               SubscriptBox["k", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"47", " ", 
                SubsuperscriptBox["k", "2", "2"]}], "+", 
               RowBox[{"33", " ", 
                SubsuperscriptBox["k", "3", "2"]}], "+", 
               RowBox[{"60", " ", 
                SubscriptBox["k", "3"], " ", 
                SubscriptBox["k", "4"]}], "+", 
               RowBox[{"33", " ", 
                SubsuperscriptBox["k", "4", "2"]}], "+", 
               RowBox[{"75", " ", 
                SubscriptBox["k", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SubsuperscriptBox["k", "1", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"72", " ", 
                SubsuperscriptBox["k", "2", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}]}], "+", 
               RowBox[{"160", " ", 
                SubsuperscriptBox["k", "2", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "3"], "+", 
                   SubscriptBox["k", "4"]}], ")"}], "2"]}], "+", 
               RowBox[{"6", " ", 
                SubscriptBox["k", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"23", " ", 
                   SubsuperscriptBox["k", "3", "2"]}], "+", 
                  RowBox[{"40", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"23", " ", 
                   SubsuperscriptBox["k", "4", "2"]}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"14", " ", 
                   SubsuperscriptBox["k", "3", "4"]}], "+", 
                  RowBox[{"49", " ", 
                   SubsuperscriptBox["k", "3", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"69", " ", 
                   SubsuperscriptBox["k", "3", "2"], " ", 
                   SubsuperscriptBox["k", "4", "2"]}], "+", 
                  RowBox[{"49", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubsuperscriptBox["k", "4", "3"]}], "+", 
                  RowBox[{"14", " ", 
                   SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{
             SubsuperscriptBox["k", "1", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"72", " ", 
                SubsuperscriptBox["k", "2", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}]}], "+", 
               RowBox[{"200", " ", 
                SubsuperscriptBox["k", "2", "3"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "3"], "+", 
                   SubscriptBox["k", "4"]}], ")"}], "2"]}], "+", 
               RowBox[{"2", " ", 
                SubsuperscriptBox["k", "2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"121", " ", 
                   SubsuperscriptBox["k", "3", "2"]}], "+", 
                  RowBox[{"200", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"121", " ", 
                   SubsuperscriptBox["k", "4", "2"]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"33", " ", 
                   SubsuperscriptBox["k", "3", "4"]}], "+", 
                  RowBox[{"105", " ", 
                   SubsuperscriptBox["k", "3", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"137", " ", 
                   SubsuperscriptBox["k", "3", "2"], " ", 
                   SubsuperscriptBox["k", "4", "2"]}], "+", 
                  RowBox[{"105", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubsuperscriptBox["k", "4", "3"]}], "+", 
                  RowBox[{"33", " ", 
                   SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["k", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"49", " ", 
                   SubsuperscriptBox["k", "3", "4"]}], "+", 
                  RowBox[{"164", " ", 
                   SubsuperscriptBox["k", "3", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"224", " ", 
                   SubsuperscriptBox["k", "3", "2"], " ", 
                   SubsuperscriptBox["k", "4", "2"]}], "+", 
                  RowBox[{"164", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubsuperscriptBox["k", "4", "3"]}], "+", 
                  RowBox[{"49", " ", 
                   SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{
             SubsuperscriptBox["k", "1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"47", " ", 
                SubsuperscriptBox["k", "2", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}]}], "+", 
               RowBox[{"160", " ", 
                SubsuperscriptBox["k", "2", "4"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "3"], "+", 
                   SubscriptBox["k", "4"]}], ")"}], "2"]}], "+", 
               RowBox[{"2", " ", 
                SubsuperscriptBox["k", "2", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"121", " ", 
                   SubsuperscriptBox["k", "3", "2"]}], "+", 
                  RowBox[{"200", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"121", " ", 
                   SubsuperscriptBox["k", "4", "2"]}]}], ")"}]}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "3"], "+", 
                   SubscriptBox["k", "4"]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SubsuperscriptBox["k", "3", "4"]}], "+", 
                  RowBox[{"9", " ", 
                   SubsuperscriptBox["k", "3", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"11", " ", 
                   SubsuperscriptBox["k", "3", "2"], " ", 
                   SubsuperscriptBox["k", "4", "2"]}], "+", 
                  RowBox[{"9", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubsuperscriptBox["k", "4", "3"]}], "+", 
                  RowBox[{"3", " ", 
                   SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["k", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"31", " ", 
                   SubsuperscriptBox["k", "3", "4"]}], "+", 
                  RowBox[{"95", " ", 
                   SubsuperscriptBox["k", "3", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"119", " ", 
                   SubsuperscriptBox["k", "3", "2"], " ", 
                   SubsuperscriptBox["k", "4", "2"]}], "+", 
                  RowBox[{"95", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubsuperscriptBox["k", "4", "3"]}], "+", 
                  RowBox[{"31", " ", 
                   SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}], "+", 
               RowBox[{
                SubsuperscriptBox["k", "2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"207", " ", 
                   SubsuperscriptBox["k", "3", "4"]}], "+", 
                  RowBox[{"672", " ", 
                   SubsuperscriptBox["k", "3", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"892", " ", 
                   SubsuperscriptBox["k", "3", "2"], " ", 
                   SubsuperscriptBox["k", "4", "2"]}], "+", 
                  RowBox[{"672", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubsuperscriptBox["k", "4", "3"]}], "+", 
                  RowBox[{"207", " ", 
                   SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}]}], ")"}]}]}],
            ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["k", "\[RightVector]"], "1"], ".", 
           SubscriptBox[
            OverscriptBox["k", "\[RightVector]"], "2"]}]}], "+", 
         SubsuperscriptBox["k", "1", "2"], "+", 
         SubsuperscriptBox["k", "2", "2"], "-", 
         SubsuperscriptBox["k", "3", "2"], "+", 
         SubsuperscriptBox["k", "4", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox[
           OverscriptBox["k", "\[RightVector]"], "1"], ".", 
          SubscriptBox[
           OverscriptBox["k", "\[RightVector]"], "2"]}], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["k", "1", "2"], "+", 
            SubsuperscriptBox["k", "2", "2"], "+", 
            SubsuperscriptBox["k", "3", "2"], "-", 
            SubsuperscriptBox["k", "4", "2"]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubsuperscriptBox["k", "1", "2"], " ", 
          SubsuperscriptBox["k", "2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", 
             SubsuperscriptBox["k", "3", "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["k", "1"], "+", 
                SubscriptBox["k", "2"], "+", 
                SubscriptBox["k", "3"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["k", "1", "3"], "+", 
               RowBox[{
                SubsuperscriptBox["k", "2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "2"], "+", 
                  SubscriptBox["k", "3"]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["k", "1"], " ", 
                SubscriptBox["k", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SubscriptBox["k", "2"]}], "+", 
                  SubscriptBox["k", "3"]}], ")"}]}], "+", 
               RowBox[{
                SubsuperscriptBox["k", "1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"6", " ", 
                   SubscriptBox["k", "2"]}], "+", 
                  SubscriptBox["k", "3"]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"3", " ", 
             SubsuperscriptBox["k", "3", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["k", "1"], "+", 
               SubscriptBox["k", "2"], "+", 
               SubscriptBox["k", "3"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "1"], "+", 
                  SubscriptBox["k", "2"]}], ")"}]}], "+", 
               RowBox[{"8", " ", 
                SubscriptBox["k", "3"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["k", "1", "3"], "+", 
               RowBox[{
                SubsuperscriptBox["k", "2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "2"], "+", 
                  SubscriptBox["k", "3"]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["k", "1"], " ", 
                SubscriptBox["k", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SubscriptBox["k", "2"]}], "+", 
                  SubscriptBox["k", "3"]}], ")"}]}], "+", 
               RowBox[{
                SubsuperscriptBox["k", "1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"6", " ", 
                   SubscriptBox["k", "2"]}], "+", 
                  SubscriptBox["k", "3"]}], ")"}]}]}], ")"}], " ", 
             SubscriptBox["k", "4"]}], "-", 
            RowBox[{
             SubscriptBox["k", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"9", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "1"], "+", 
                   SubscriptBox["k", "2"]}], ")"}], "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["k", "1", "2"], "+", 
                  RowBox[{"5", " ", 
                   SubscriptBox["k", "1"], " ", 
                   SubscriptBox["k", "2"]}], "+", 
                  SubsuperscriptBox["k", "2", "2"]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "1"], "+", 
                   SubscriptBox["k", "2"]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"34", " ", 
                   SubsuperscriptBox["k", "1", "2"]}], "+", 
                  RowBox[{"159", " ", 
                   SubscriptBox["k", "1"], " ", 
                   SubscriptBox["k", "2"]}], "+", 
                  RowBox[{"34", " ", 
                   SubsuperscriptBox["k", "2", "2"]}]}], ")"}], " ", 
                SubscriptBox["k", "3"]}], "+", 
               RowBox[{"8", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "1"], "+", 
                  SubscriptBox["k", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"17", " ", 
                   SubsuperscriptBox["k", "1", "2"]}], "+", 
                  RowBox[{"69", " ", 
                   SubscriptBox["k", "1"], " ", 
                   SubscriptBox["k", "2"]}], "+", 
                  RowBox[{"17", " ", 
                   SubsuperscriptBox["k", "2", "2"]}]}], ")"}], " ", 
                SubsuperscriptBox["k", "3", "2"]}], "+", 
               RowBox[{"77", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["k", "1", "2"], "+", 
                  RowBox[{"3", " ", 
                   SubscriptBox["k", "1"], " ", 
                   SubscriptBox["k", "2"]}], "+", 
                  SubsuperscriptBox["k", "2", "2"]}], ")"}], " ", 
                SubsuperscriptBox["k", "3", "3"]}]}], ")"}], " ", 
             SubsuperscriptBox["k", "4", "2"]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "1"], "+", 
                   SubscriptBox["k", "2"]}], ")"}], "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["k", "1", "2"], "+", 
                  RowBox[{"5", " ", 
                   SubscriptBox["k", "1"], " ", 
                   SubscriptBox["k", "2"]}], "+", 
                  SubsuperscriptBox["k", "2", "2"]}], ")"}]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "1"], "+", 
                   SubscriptBox["k", "2"]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"7", " ", 
                   SubsuperscriptBox["k", "1", "2"]}], "+", 
                  RowBox[{"32", " ", 
                   SubscriptBox["k", "1"], " ", 
                   SubscriptBox["k", "2"]}], "+", 
                  RowBox[{"7", " ", 
                   SubsuperscriptBox["k", "2", "2"]}]}], ")"}], " ", 
                SubscriptBox["k", "3"]}], "+", 
               RowBox[{"8", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "1"], "+", 
                  SubscriptBox["k", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"17", " ", 
                   SubsuperscriptBox["k", "1", "2"]}], "+", 
                  RowBox[{"69", " ", 
                   SubscriptBox["k", "1"], " ", 
                   SubscriptBox["k", "2"]}], "+", 
                  RowBox[{"17", " ", 
                   SubsuperscriptBox["k", "2", "2"]}]}], ")"}], " ", 
                SubsuperscriptBox["k", "3", "2"]}], "+", 
               RowBox[{"112", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["k", "1", "2"], "+", 
                  RowBox[{"3", " ", 
                   SubscriptBox["k", "1"], " ", 
                   SubscriptBox["k", "2"]}], "+", 
                  SubsuperscriptBox["k", "2", "2"]}], ")"}], " ", 
                SubsuperscriptBox["k", "3", "3"]}]}], ")"}], " ", 
             SubsuperscriptBox["k", "4", "3"]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "1"], "+", 
                   SubscriptBox["k", "2"]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SubsuperscriptBox["k", "1", "2"]}], "+", 
                  RowBox[{"13", " ", 
                   SubscriptBox["k", "1"], " ", 
                   SubscriptBox["k", "2"]}], "+", 
                  RowBox[{"3", " ", 
                   SubsuperscriptBox["k", "2", "2"]}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "1"], "+", 
                  SubscriptBox["k", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"19", " ", 
                   SubsuperscriptBox["k", "1", "2"]}], "+", 
                  RowBox[{"73", " ", 
                   SubscriptBox["k", "1"], " ", 
                   SubscriptBox["k", "2"]}], "+", 
                  RowBox[{"19", " ", 
                   SubsuperscriptBox["k", "2", "2"]}]}], ")"}], " ", 
                SubscriptBox["k", "3"]}], "+", 
               RowBox[{"77", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["k", "1", "2"], "+", 
                  RowBox[{"3", " ", 
                   SubscriptBox["k", "1"], " ", 
                   SubscriptBox["k", "2"]}], "+", 
                  SubsuperscriptBox["k", "2", "2"]}], ")"}], " ", 
                SubsuperscriptBox["k", "3", "2"]}]}], ")"}], " ", 
             SubsuperscriptBox["k", "4", "4"]}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SubsuperscriptBox["k", "1", "3"]}], "+", 
               RowBox[{"14", " ", 
                SubsuperscriptBox["k", "1", "2"], " ", 
                SubscriptBox["k", "2"]}], "+", 
               RowBox[{"14", " ", 
                SubscriptBox["k", "1"], " ", 
                SubsuperscriptBox["k", "2", "2"]}], "+", 
               RowBox[{"3", " ", 
                SubsuperscriptBox["k", "2", "3"]}], "+", 
               RowBox[{"8", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["k", "1", "2"], "+", 
                  RowBox[{"3", " ", 
                   SubscriptBox["k", "1"], " ", 
                   SubscriptBox["k", "2"]}], "+", 
                  SubsuperscriptBox["k", "2", "2"]}], ")"}], " ", 
                SubscriptBox["k", "3"]}]}], ")"}], " ", 
             SubsuperscriptBox["k", "4", "5"]}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["k", "1", "2"], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["k", "1"], " ", 
                SubscriptBox["k", "2"]}], "+", 
               SubsuperscriptBox["k", "2", "2"]}], ")"}], " ", 
             SubsuperscriptBox["k", "4", "6"]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{
           SubscriptBox[
            OverscriptBox["k", "\[RightVector]"], "1"], ".", 
           SubscriptBox[
            OverscriptBox["k", "\[RightVector]"], "2"]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"9", " ", 
             SubsuperscriptBox["k", "1", "7"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["k", "3"], "+", 
                SubscriptBox["k", "4"]}], ")"}], "3"]}], "+", 
            RowBox[{"3", " ", 
             SubsuperscriptBox["k", "1", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"12", " ", 
                SubsuperscriptBox["k", "3", "4"]}], "+", 
               RowBox[{"51", " ", 
                SubsuperscriptBox["k", "3", "3"], " ", 
                SubscriptBox["k", "4"]}], "+", 
               RowBox[{"79", " ", 
                SubsuperscriptBox["k", "3", "2"], " ", 
                SubsuperscriptBox["k", "4", "2"]}], "+", 
               RowBox[{"51", " ", 
                SubscriptBox["k", "3"], " ", 
                SubsuperscriptBox["k", "4", "3"]}], "+", 
               RowBox[{"12", " ", 
                SubsuperscriptBox["k", "4", "4"]}], "+", 
               RowBox[{"24", " ", 
                SubscriptBox["k", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "3"], "+", 
                   SubscriptBox["k", "4"]}], ")"}], "3"]}]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             SubsuperscriptBox["k", "2", "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["k", "2"], "+", 
                SubscriptBox["k", "3"], "+", 
                SubscriptBox["k", "4"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SubsuperscriptBox["k", "2", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "3"], "+", 
                   SubscriptBox["k", "4"]}], ")"}], "3"]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["k", "3", "4"], "+", 
                  RowBox[{"5", " ", 
                   SubsuperscriptBox["k", "3", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"9", " ", 
                   SubsuperscriptBox["k", "3", "2"], " ", 
                   SubsuperscriptBox["k", "4", "2"]}], "+", 
                  RowBox[{"5", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubsuperscriptBox["k", "4", "3"]}], "+", 
                  SubsuperscriptBox["k", "4", "4"]}], ")"}]}], "+", 
               RowBox[{
                SubscriptBox["k", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"6", " ", 
                   SubsuperscriptBox["k", "3", "4"]}], "+", 
                  RowBox[{"27", " ", 
                   SubsuperscriptBox["k", "3", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"43", " ", 
                   SubsuperscriptBox["k", "3", "2"], " ", 
                   SubsuperscriptBox["k", "4", "2"]}], "+", 
                  RowBox[{"27", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubsuperscriptBox["k", "4", "3"]}], "+", 
                  RowBox[{"6", " ", 
                   SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"3", " ", 
             SubscriptBox["k", "1"], " ", 
             SubsuperscriptBox["k", "2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["k", "2"], "+", 
               SubscriptBox["k", "3"], "+", 
               SubscriptBox["k", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                SubscriptBox["k", "2"]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SubsuperscriptBox["k", "2", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "3"], "+", 
                   SubscriptBox["k", "4"]}], ")"}], "3"]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["k", "3", "4"], "+", 
                  RowBox[{"5", " ", 
                   SubsuperscriptBox["k", "3", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"9", " ", 
                   SubsuperscriptBox["k", "3", "2"], " ", 
                   SubsuperscriptBox["k", "4", "2"]}], "+", 
                  RowBox[{"5", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubsuperscriptBox["k", "4", "3"]}], "+", 
                  SubsuperscriptBox["k", "4", "4"]}], ")"}]}], "+", 
               RowBox[{
                SubscriptBox["k", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"6", " ", 
                   SubsuperscriptBox["k", "3", "4"]}], "+", 
                  RowBox[{"27", " ", 
                   SubsuperscriptBox["k", "3", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"43", " ", 
                   SubsuperscriptBox["k", "3", "2"], " ", 
                   SubsuperscriptBox["k", "4", "2"]}], "+", 
                  RowBox[{"27", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubsuperscriptBox["k", "4", "3"]}], "+", 
                  RowBox[{"6", " ", 
                   SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"3", " ", 
             SubsuperscriptBox["k", "1", "5"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"81", " ", 
                SubsuperscriptBox["k", "2", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "3"], "+", 
                   SubscriptBox["k", "4"]}], ")"}], "3"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"18", " ", 
                   SubsuperscriptBox["k", "3", "4"]}], "+", 
                  RowBox[{"81", " ", 
                   SubsuperscriptBox["k", "3", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"131", " ", 
                   SubsuperscriptBox["k", "3", "2"], " ", 
                   SubsuperscriptBox["k", "4", "2"]}], "+", 
                  RowBox[{"81", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubsuperscriptBox["k", "4", "3"]}], "+", 
                  RowBox[{"18", " ", 
                   SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}], "+", 
               RowBox[{
                SubscriptBox["k", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"81", " ", 
                   SubsuperscriptBox["k", "3", "4"]}], "+", 
                  RowBox[{"348", " ", 
                   SubsuperscriptBox["k", "3", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"542", " ", 
                   SubsuperscriptBox["k", "3", "2"], " ", 
                   SubsuperscriptBox["k", "4", "2"]}], "+", 
                  RowBox[{"348", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubsuperscriptBox["k", "4", "3"]}], "+", 
                  RowBox[{"81", " ", 
                   SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{
             SubsuperscriptBox["k", "1", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"432", " ", 
                SubsuperscriptBox["k", "2", "4"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "3"], "+", 
                   SubscriptBox["k", "4"]}], ")"}], "3"]}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "3"], "+", 
                   SubscriptBox["k", "4"]}], ")"}], "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["k", "3", "4"], "+", 
                  RowBox[{"5", " ", 
                   SubsuperscriptBox["k", "3", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"9", " ", 
                   SubsuperscriptBox["k", "3", "2"], " ", 
                   SubsuperscriptBox["k", "4", "2"]}], "+", 
                  RowBox[{"5", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubsuperscriptBox["k", "4", "3"]}], "+", 
                  SubsuperscriptBox["k", "4", "4"]}], ")"}]}], "+", 
               RowBox[{"9", " ", 
                SubscriptBox["k", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "3"], "+", 
                   SubscriptBox["k", "4"]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"17", " ", 
                   SubsuperscriptBox["k", "3", "4"]}], "+", 
                  RowBox[{"82", " ", 
                   SubsuperscriptBox["k", "3", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"142", " ", 
                   SubsuperscriptBox["k", "3", "2"], " ", 
                   SubsuperscriptBox["k", "4", "2"]}], "+", 
                  RowBox[{"82", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubsuperscriptBox["k", "4", "3"]}], "+", 
                  RowBox[{"17", " ", 
                   SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}], "+", 
               RowBox[{"28", " ", 
                SubsuperscriptBox["k", "2", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"33", " ", 
                   SubsuperscriptBox["k", "3", "4"]}], "+", 
                  RowBox[{"144", " ", 
                   SubsuperscriptBox["k", "3", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"226", " ", 
                   SubsuperscriptBox["k", "3", "2"], " ", 
                   SubsuperscriptBox["k", "4", "2"]}], "+", 
                  RowBox[{"144", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubsuperscriptBox["k", "4", "3"]}], "+", 
                  RowBox[{"33", " ", 
                   SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}], "+", 
               RowBox[{"4", " ", 
                SubsuperscriptBox["k", "2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"159", " ", 
                   SubsuperscriptBox["k", "3", "4"]}], "+", 
                  RowBox[{"738", " ", 
                   SubsuperscriptBox["k", "3", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"1228", " ", 
                   SubsuperscriptBox["k", "3", "2"], " ", 
                   SubsuperscriptBox["k", "4", "2"]}], "+", 
                  RowBox[{"738", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubsuperscriptBox["k", "4", "3"]}], "+", 
                  RowBox[{"159", " ", 
                   SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{
             SubsuperscriptBox["k", "1", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"432", " ", 
                SubsuperscriptBox["k", "2", "3"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "3"], "+", 
                   SubscriptBox["k", "4"]}], ")"}], "3"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "3"], "+", 
                   SubscriptBox["k", "4"]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"12", " ", 
                   SubsuperscriptBox["k", "3", "4"]}], "+", 
                  RowBox[{"57", " ", 
                   SubsuperscriptBox["k", "3", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"97", " ", 
                   SubsuperscriptBox["k", "3", "2"], " ", 
                   SubsuperscriptBox["k", "4", "2"]}], "+", 
                  RowBox[{"57", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubsuperscriptBox["k", "4", "3"]}], "+", 
                  RowBox[{"12", " ", 
                   SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["k", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"99", " ", 
                   SubsuperscriptBox["k", "3", "4"]}], "+", 
                  RowBox[{"453", " ", 
                   SubsuperscriptBox["k", "3", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"743", " ", 
                   SubsuperscriptBox["k", "3", "2"], " ", 
                   SubsuperscriptBox["k", "4", "2"]}], "+", 
                  RowBox[{"453", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubsuperscriptBox["k", "4", "3"]}], "+", 
                  RowBox[{"99", " ", 
                   SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}], "+", 
               RowBox[{
                SubsuperscriptBox["k", "2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"669", " ", 
                   SubsuperscriptBox["k", "3", "4"]}], "+", 
                  RowBox[{"2907", " ", 
                   SubsuperscriptBox["k", "3", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"4553", " ", 
                   SubsuperscriptBox["k", "3", "2"], " ", 
                   SubsuperscriptBox["k", "4", "2"]}], "+", 
                  RowBox[{"2907", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubsuperscriptBox["k", "4", "3"]}], "+", 
                  RowBox[{"669", " ", 
                   SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{
             SubsuperscriptBox["k", "1", "2"], " ", 
             SubscriptBox["k", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"243", " ", 
                SubsuperscriptBox["k", "2", "4"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "3"], "+", 
                   SubscriptBox["k", "4"]}], ")"}], "3"]}], "+", 
               RowBox[{"27", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "3"], "+", 
                   SubscriptBox["k", "4"]}], ")"}], "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["k", "3", "4"], "+", 
                  RowBox[{"5", " ", 
                   SubsuperscriptBox["k", "3", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"9", " ", 
                   SubsuperscriptBox["k", "3", "2"], " ", 
                   SubsuperscriptBox["k", "4", "2"]}], "+", 
                  RowBox[{"5", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubsuperscriptBox["k", "4", "3"]}], "+", 
                  SubsuperscriptBox["k", "4", "4"]}], ")"}]}], "+", 
               RowBox[{"4", " ", 
                SubsuperscriptBox["k", "2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"159", " ", 
                   SubsuperscriptBox["k", "3", "4"]}], "+", 
                  RowBox[{"738", " ", 
                   SubsuperscriptBox["k", "3", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"1228", " ", 
                   SubsuperscriptBox["k", "3", "2"], " ", 
                   SubsuperscriptBox["k", "4", "2"]}], "+", 
                  RowBox[{"738", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubsuperscriptBox["k", "4", "3"]}], "+", 
                  RowBox[{"159", " ", 
                   SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}], "+", 
               RowBox[{
                SubscriptBox["k", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "3"], "+", 
                   SubscriptBox["k", "4"]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"237", " ", 
                   SubsuperscriptBox["k", "3", "4"]}], "+", 
                  RowBox[{"1152", " ", 
                   SubsuperscriptBox["k", "3", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"2012", " ", 
                   SubsuperscriptBox["k", "3", "2"], " ", 
                   SubsuperscriptBox["k", "4", "2"]}], "+", 
                  RowBox[{"1152", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubsuperscriptBox["k", "4", "3"]}], "+", 
                  RowBox[{"237", " ", 
                   SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}], "+", 
               RowBox[{
                SubsuperscriptBox["k", "2", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"669", " ", 
                   SubsuperscriptBox["k", "3", "4"]}], "+", 
                  RowBox[{"2907", " ", 
                   SubsuperscriptBox["k", "3", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"4553", " ", 
                   SubsuperscriptBox["k", "3", "2"], " ", 
                   SubsuperscriptBox["k", "4", "2"]}], "+", 
                  RowBox[{"2907", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubsuperscriptBox["k", "4", "3"]}], "+", 
                  RowBox[{"669", " ", 
                   SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}]}], ")"}]}]}],
            ")"}]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox[
           OverscriptBox["k", "\[RightVector]"], "1"], ".", 
          SubscriptBox[
           OverscriptBox["k", "\[RightVector]"], "2"]}], "+", 
         SubsuperscriptBox["k", "1", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox[
           OverscriptBox["k", "\[RightVector]"], "1"], ".", 
          SubscriptBox[
           OverscriptBox["k", "\[RightVector]"], "2"]}], "+", 
         SubsuperscriptBox["k", "2", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SubsuperscriptBox["k", "3", "2"]}], " ", 
          SubsuperscriptBox["k", "4", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SubsuperscriptBox["k", "1", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["k", "3", "2"], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["k", "3"], " ", 
                SubscriptBox["k", "4"]}], "+", 
               SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             SubsuperscriptBox["k", "2", "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["k", "2"], "+", 
                SubscriptBox["k", "3"], "+", 
                SubscriptBox["k", "4"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubscriptBox["k", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["k", "3", "2"], "+", 
                  RowBox[{"3", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["k", "3", "2"], "+", 
                  RowBox[{"5", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  SubsuperscriptBox["k", "4", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["k", "1"], " ", 
             SubsuperscriptBox["k", "2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["k", "2"], "+", 
               SubscriptBox["k", "3"], "+", 
               SubscriptBox["k", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                SubscriptBox["k", "2"]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubscriptBox["k", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["k", "3", "2"], "+", 
                  RowBox[{"3", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["k", "3", "2"], "+", 
                  RowBox[{"5", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  SubsuperscriptBox["k", "4", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             SubsuperscriptBox["k", "1", "5"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                SubscriptBox["k", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["k", "3", "2"], "+", 
                  RowBox[{"3", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SubsuperscriptBox["k", "3", "2"]}], "+", 
                  RowBox[{"11", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"3", " ", 
                   SubsuperscriptBox["k", "4", "2"]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{
             SubsuperscriptBox["k", "1", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"112", " ", 
                SubsuperscriptBox["k", "2", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["k", "3", "2"], "+", 
                  RowBox[{"3", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "3"], "+", 
                   SubscriptBox["k", "4"]}], ")"}], "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["k", "3", "2"], "+", 
                  RowBox[{"5", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
               RowBox[{"6", " ", 
                SubscriptBox["k", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "3"], "+", 
                   SubscriptBox["k", "4"]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"7", " ", 
                   SubsuperscriptBox["k", "3", "2"]}], "+", 
                  RowBox[{"32", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"7", " ", 
                   SubsuperscriptBox["k", "4", "2"]}]}], ")"}]}], "+", 
               RowBox[{"8", " ", 
                SubsuperscriptBox["k", "2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"17", " ", 
                   SubsuperscriptBox["k", "3", "2"]}], "+", 
                  RowBox[{"69", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"17", " ", 
                   SubsuperscriptBox["k", "4", "2"]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{
             SubsuperscriptBox["k", "1", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"77", " ", 
                SubsuperscriptBox["k", "2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["k", "3", "2"], "+", 
                  RowBox[{"3", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "3"], "+", 
                   SubscriptBox["k", "4"]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SubsuperscriptBox["k", "3", "2"]}], "+", 
                  RowBox[{"13", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"3", " ", 
                   SubsuperscriptBox["k", "4", "2"]}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["k", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"19", " ", 
                   SubsuperscriptBox["k", "3", "2"]}], "+", 
                  RowBox[{"73", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"19", " ", 
                   SubsuperscriptBox["k", "4", "2"]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{
             SubsuperscriptBox["k", "1", "2"], " ", 
             SubscriptBox["k", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"77", " ", 
                SubsuperscriptBox["k", "2", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["k", "3", "2"], "+", 
                  RowBox[{"3", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "3"], "+", 
                   SubscriptBox["k", "4"]}], ")"}], "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["k", "3", "2"], "+", 
                  RowBox[{"5", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
               RowBox[{"8", " ", 
                SubsuperscriptBox["k", "2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"17", " ", 
                   SubsuperscriptBox["k", "3", "2"]}], "+", 
                  RowBox[{"69", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"17", " ", 
                   SubsuperscriptBox["k", "4", "2"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["k", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "3"], "+", 
                   SubscriptBox["k", "4"]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"34", " ", 
                   SubsuperscriptBox["k", "3", "2"]}], "+", 
                  RowBox[{"159", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"34", " ", 
                   SubsuperscriptBox["k", "4", "2"]}]}], ")"}]}]}], ")"}]}]}],
            ")"}]}], "+", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{
              SubscriptBox[
               OverscriptBox["k", "\[RightVector]"], "1"], ".", 
              SubscriptBox[
               OverscriptBox["k", "\[RightVector]"], "2"]}]}], "+", 
            SubsuperscriptBox["k", "1", "2"], "+", 
            SubsuperscriptBox["k", "2", "2"], "-", 
            SubsuperscriptBox["k", "3", "2"], "-", 
            SubsuperscriptBox["k", "4", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"9", " ", 
             SubsuperscriptBox["k", "1", "7"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["k", "3"], "+", 
                SubscriptBox["k", "4"]}], ")"}], "3"]}], "+", 
            RowBox[{"3", " ", 
             SubsuperscriptBox["k", "1", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"12", " ", 
                SubsuperscriptBox["k", "3", "4"]}], "+", 
               RowBox[{"51", " ", 
                SubsuperscriptBox["k", "3", "3"], " ", 
                SubscriptBox["k", "4"]}], "+", 
               RowBox[{"79", " ", 
                SubsuperscriptBox["k", "3", "2"], " ", 
                SubsuperscriptBox["k", "4", "2"]}], "+", 
               RowBox[{"51", " ", 
                SubscriptBox["k", "3"], " ", 
                SubsuperscriptBox["k", "4", "3"]}], "+", 
               RowBox[{"12", " ", 
                SubsuperscriptBox["k", "4", "4"]}], "+", 
               RowBox[{"24", " ", 
                SubscriptBox["k", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "3"], "+", 
                   SubscriptBox["k", "4"]}], ")"}], "3"]}]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             SubsuperscriptBox["k", "2", "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["k", "2"], "+", 
                SubscriptBox["k", "3"], "+", 
                SubscriptBox["k", "4"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SubsuperscriptBox["k", "2", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "3"], "+", 
                   SubscriptBox["k", "4"]}], ")"}], "3"]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["k", "3", "4"], "+", 
                  RowBox[{"5", " ", 
                   SubsuperscriptBox["k", "3", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"9", " ", 
                   SubsuperscriptBox["k", "3", "2"], " ", 
                   SubsuperscriptBox["k", "4", "2"]}], "+", 
                  RowBox[{"5", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubsuperscriptBox["k", "4", "3"]}], "+", 
                  SubsuperscriptBox["k", "4", "4"]}], ")"}]}], "+", 
               RowBox[{
                SubscriptBox["k", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"6", " ", 
                   SubsuperscriptBox["k", "3", "4"]}], "+", 
                  RowBox[{"27", " ", 
                   SubsuperscriptBox["k", "3", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"43", " ", 
                   SubsuperscriptBox["k", "3", "2"], " ", 
                   SubsuperscriptBox["k", "4", "2"]}], "+", 
                  RowBox[{"27", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubsuperscriptBox["k", "4", "3"]}], "+", 
                  RowBox[{"6", " ", 
                   SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"3", " ", 
             SubscriptBox["k", "1"], " ", 
             SubsuperscriptBox["k", "2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["k", "2"], "+", 
               SubscriptBox["k", "3"], "+", 
               SubscriptBox["k", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                SubscriptBox["k", "2"]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SubsuperscriptBox["k", "2", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "3"], "+", 
                   SubscriptBox["k", "4"]}], ")"}], "3"]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["k", "3", "4"], "+", 
                  RowBox[{"5", " ", 
                   SubsuperscriptBox["k", "3", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"9", " ", 
                   SubsuperscriptBox["k", "3", "2"], " ", 
                   SubsuperscriptBox["k", "4", "2"]}], "+", 
                  RowBox[{"5", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubsuperscriptBox["k", "4", "3"]}], "+", 
                  SubsuperscriptBox["k", "4", "4"]}], ")"}]}], "+", 
               RowBox[{
                SubscriptBox["k", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"6", " ", 
                   SubsuperscriptBox["k", "3", "4"]}], "+", 
                  RowBox[{"27", " ", 
                   SubsuperscriptBox["k", "3", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"43", " ", 
                   SubsuperscriptBox["k", "3", "2"], " ", 
                   SubsuperscriptBox["k", "4", "2"]}], "+", 
                  RowBox[{"27", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubsuperscriptBox["k", "4", "3"]}], "+", 
                  RowBox[{"6", " ", 
                   SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"3", " ", 
             SubsuperscriptBox["k", "1", "5"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"81", " ", 
                SubsuperscriptBox["k", "2", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "3"], "+", 
                   SubscriptBox["k", "4"]}], ")"}], "3"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"18", " ", 
                   SubsuperscriptBox["k", "3", "4"]}], "+", 
                  RowBox[{"81", " ", 
                   SubsuperscriptBox["k", "3", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"131", " ", 
                   SubsuperscriptBox["k", "3", "2"], " ", 
                   SubsuperscriptBox["k", "4", "2"]}], "+", 
                  RowBox[{"81", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubsuperscriptBox["k", "4", "3"]}], "+", 
                  RowBox[{"18", " ", 
                   SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}], "+", 
               RowBox[{
                SubscriptBox["k", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"81", " ", 
                   SubsuperscriptBox["k", "3", "4"]}], "+", 
                  RowBox[{"348", " ", 
                   SubsuperscriptBox["k", "3", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"542", " ", 
                   SubsuperscriptBox["k", "3", "2"], " ", 
                   SubsuperscriptBox["k", "4", "2"]}], "+", 
                  RowBox[{"348", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubsuperscriptBox["k", "4", "3"]}], "+", 
                  RowBox[{"81", " ", 
                   SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{
             SubsuperscriptBox["k", "1", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"432", " ", 
                SubsuperscriptBox["k", "2", "4"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "3"], "+", 
                   SubscriptBox["k", "4"]}], ")"}], "3"]}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "3"], "+", 
                   SubscriptBox["k", "4"]}], ")"}], "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["k", "3", "4"], "+", 
                  RowBox[{"5", " ", 
                   SubsuperscriptBox["k", "3", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"9", " ", 
                   SubsuperscriptBox["k", "3", "2"], " ", 
                   SubsuperscriptBox["k", "4", "2"]}], "+", 
                  RowBox[{"5", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubsuperscriptBox["k", "4", "3"]}], "+", 
                  SubsuperscriptBox["k", "4", "4"]}], ")"}]}], "+", 
               RowBox[{"9", " ", 
                SubscriptBox["k", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "3"], "+", 
                   SubscriptBox["k", "4"]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"17", " ", 
                   SubsuperscriptBox["k", "3", "4"]}], "+", 
                  RowBox[{"82", " ", 
                   SubsuperscriptBox["k", "3", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"142", " ", 
                   SubsuperscriptBox["k", "3", "2"], " ", 
                   SubsuperscriptBox["k", "4", "2"]}], "+", 
                  RowBox[{"82", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubsuperscriptBox["k", "4", "3"]}], "+", 
                  RowBox[{"17", " ", 
                   SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}], "+", 
               RowBox[{"28", " ", 
                SubsuperscriptBox["k", "2", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"33", " ", 
                   SubsuperscriptBox["k", "3", "4"]}], "+", 
                  RowBox[{"144", " ", 
                   SubsuperscriptBox["k", "3", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"226", " ", 
                   SubsuperscriptBox["k", "3", "2"], " ", 
                   SubsuperscriptBox["k", "4", "2"]}], "+", 
                  RowBox[{"144", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubsuperscriptBox["k", "4", "3"]}], "+", 
                  RowBox[{"33", " ", 
                   SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}], "+", 
               RowBox[{"4", " ", 
                SubsuperscriptBox["k", "2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"159", " ", 
                   SubsuperscriptBox["k", "3", "4"]}], "+", 
                  RowBox[{"738", " ", 
                   SubsuperscriptBox["k", "3", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"1228", " ", 
                   SubsuperscriptBox["k", "3", "2"], " ", 
                   SubsuperscriptBox["k", "4", "2"]}], "+", 
                  RowBox[{"738", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubsuperscriptBox["k", "4", "3"]}], "+", 
                  RowBox[{"159", " ", 
                   SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{
             SubsuperscriptBox["k", "1", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"432", " ", 
                SubsuperscriptBox["k", "2", "3"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "3"], "+", 
                   SubscriptBox["k", "4"]}], ")"}], "3"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "3"], "+", 
                   SubscriptBox["k", "4"]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"12", " ", 
                   SubsuperscriptBox["k", "3", "4"]}], "+", 
                  RowBox[{"57", " ", 
                   SubsuperscriptBox["k", "3", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"97", " ", 
                   SubsuperscriptBox["k", "3", "2"], " ", 
                   SubsuperscriptBox["k", "4", "2"]}], "+", 
                  RowBox[{"57", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubsuperscriptBox["k", "4", "3"]}], "+", 
                  RowBox[{"12", " ", 
                   SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["k", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"99", " ", 
                   SubsuperscriptBox["k", "3", "4"]}], "+", 
                  RowBox[{"453", " ", 
                   SubsuperscriptBox["k", "3", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"743", " ", 
                   SubsuperscriptBox["k", "3", "2"], " ", 
                   SubsuperscriptBox["k", "4", "2"]}], "+", 
                  RowBox[{"453", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubsuperscriptBox["k", "4", "3"]}], "+", 
                  RowBox[{"99", " ", 
                   SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}], "+", 
               RowBox[{
                SubsuperscriptBox["k", "2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"669", " ", 
                   SubsuperscriptBox["k", "3", "4"]}], "+", 
                  RowBox[{"2907", " ", 
                   SubsuperscriptBox["k", "3", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"4553", " ", 
                   SubsuperscriptBox["k", "3", "2"], " ", 
                   SubsuperscriptBox["k", "4", "2"]}], "+", 
                  RowBox[{"2907", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubsuperscriptBox["k", "4", "3"]}], "+", 
                  RowBox[{"669", " ", 
                   SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{
             SubsuperscriptBox["k", "1", "2"], " ", 
             SubscriptBox["k", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"243", " ", 
                SubsuperscriptBox["k", "2", "4"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "3"], "+", 
                   SubscriptBox["k", "4"]}], ")"}], "3"]}], "+", 
               RowBox[{"27", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "3"], "+", 
                   SubscriptBox["k", "4"]}], ")"}], "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["k", "3", "4"], "+", 
                  RowBox[{"5", " ", 
                   SubsuperscriptBox["k", "3", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"9", " ", 
                   SubsuperscriptBox["k", "3", "2"], " ", 
                   SubsuperscriptBox["k", "4", "2"]}], "+", 
                  RowBox[{"5", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubsuperscriptBox["k", "4", "3"]}], "+", 
                  SubsuperscriptBox["k", "4", "4"]}], ")"}]}], "+", 
               RowBox[{"4", " ", 
                SubsuperscriptBox["k", "2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"159", " ", 
                   SubsuperscriptBox["k", "3", "4"]}], "+", 
                  RowBox[{"738", " ", 
                   SubsuperscriptBox["k", "3", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"1228", " ", 
                   SubsuperscriptBox["k", "3", "2"], " ", 
                   SubsuperscriptBox["k", "4", "2"]}], "+", 
                  RowBox[{"738", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubsuperscriptBox["k", "4", "3"]}], "+", 
                  RowBox[{"159", " ", 
                   SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}], "+", 
               RowBox[{
                SubscriptBox["k", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "3"], "+", 
                   SubscriptBox["k", "4"]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"237", " ", 
                   SubsuperscriptBox["k", "3", "4"]}], "+", 
                  RowBox[{"1152", " ", 
                   SubsuperscriptBox["k", "3", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"2012", " ", 
                   SubsuperscriptBox["k", "3", "2"], " ", 
                   SubsuperscriptBox["k", "4", "2"]}], "+", 
                  RowBox[{"1152", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubsuperscriptBox["k", "4", "3"]}], "+", 
                  RowBox[{"237", " ", 
                   SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}], "+", 
               RowBox[{
                SubsuperscriptBox["k", "2", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"669", " ", 
                   SubsuperscriptBox["k", "3", "4"]}], "+", 
                  RowBox[{"2907", " ", 
                   SubsuperscriptBox["k", "3", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"4553", " ", 
                   SubsuperscriptBox["k", "3", "2"], " ", 
                   SubsuperscriptBox["k", "4", "2"]}], "+", 
                  RowBox[{"2907", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubsuperscriptBox["k", "4", "3"]}], "+", 
                  RowBox[{"669", " ", 
                   SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}]}], ")"}]}]}],
            ")"}]}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["k", "\[RightVector]"], "1"], ".", 
           SubscriptBox[
            OverscriptBox["k", "\[RightVector]"], "2"]}]}], "+", 
         SubsuperscriptBox["k", "1", "2"], "+", 
         SubsuperscriptBox["k", "2", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SubsuperscriptBox["k", "1", "2"]}], " ", 
          SubsuperscriptBox["k", "2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{
              SubscriptBox[
               OverscriptBox["k", "\[RightVector]"], "1"], ".", 
              SubscriptBox[
               OverscriptBox["k", "\[RightVector]"], "2"]}]}], "+", 
            SubsuperscriptBox["k", "1", "2"], "+", 
            SubsuperscriptBox["k", "2", "2"], "-", 
            SubsuperscriptBox["k", "3", "2"], "-", 
            SubsuperscriptBox["k", "4", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SubsuperscriptBox["k", "3", "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["k", "1"], "+", 
                SubscriptBox["k", "2"], "+", 
                SubscriptBox["k", "3"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["k", "1", "3"], "+", 
               RowBox[{
                SubsuperscriptBox["k", "2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "2"], "+", 
                  SubscriptBox["k", "3"]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["k", "1"], " ", 
                SubscriptBox["k", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SubscriptBox["k", "2"]}], "+", 
                  SubscriptBox["k", "3"]}], ")"}]}], "+", 
               RowBox[{
                SubsuperscriptBox["k", "1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"6", " ", 
                   SubscriptBox["k", "2"]}], "+", 
                  SubscriptBox["k", "3"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             SubsuperscriptBox["k", "3", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["k", "1"], "+", 
               SubscriptBox["k", "2"], "+", 
               SubscriptBox["k", "3"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "1"], "+", 
                  SubscriptBox["k", "2"]}], ")"}]}], "+", 
               RowBox[{"8", " ", 
                SubscriptBox["k", "3"]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["k", "1", "3"], "+", 
               RowBox[{
                SubsuperscriptBox["k", "2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "2"], "+", 
                  SubscriptBox["k", "3"]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["k", "1"], " ", 
                SubscriptBox["k", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SubscriptBox["k", "2"]}], "+", 
                  SubscriptBox["k", "3"]}], ")"}]}], "+", 
               RowBox[{
                SubsuperscriptBox["k", "1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"6", " ", 
                   SubscriptBox["k", "2"]}], "+", 
                  SubscriptBox["k", "3"]}], ")"}]}]}], ")"}], " ", 
             SubscriptBox["k", "4"]}], "+", 
            RowBox[{
             SubscriptBox["k", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"9", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "1"], "+", 
                   SubscriptBox["k", "2"]}], ")"}], "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["k", "1", "2"], "+", 
                  RowBox[{"5", " ", 
                   SubscriptBox["k", "1"], " ", 
                   SubscriptBox["k", "2"]}], "+", 
                  SubsuperscriptBox["k", "2", "2"]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "1"], "+", 
                   SubscriptBox["k", "2"]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"34", " ", 
                   SubsuperscriptBox["k", "1", "2"]}], "+", 
                  RowBox[{"159", " ", 
                   SubscriptBox["k", "1"], " ", 
                   SubscriptBox["k", "2"]}], "+", 
                  RowBox[{"34", " ", 
                   SubsuperscriptBox["k", "2", "2"]}]}], ")"}], " ", 
                SubscriptBox["k", "3"]}], "+", 
               RowBox[{"8", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "1"], "+", 
                  SubscriptBox["k", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"17", " ", 
                   SubsuperscriptBox["k", "1", "2"]}], "+", 
                  RowBox[{"69", " ", 
                   SubscriptBox["k", "1"], " ", 
                   SubscriptBox["k", "2"]}], "+", 
                  RowBox[{"17", " ", 
                   SubsuperscriptBox["k", "2", "2"]}]}], ")"}], " ", 
                SubsuperscriptBox["k", "3", "2"]}], "+", 
               RowBox[{"77", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["k", "1", "2"], "+", 
                  RowBox[{"3", " ", 
                   SubscriptBox["k", "1"], " ", 
                   SubscriptBox["k", "2"]}], "+", 
                  SubsuperscriptBox["k", "2", "2"]}], ")"}], " ", 
                SubsuperscriptBox["k", "3", "3"]}]}], ")"}], " ", 
             SubsuperscriptBox["k", "4", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "1"], "+", 
                   SubscriptBox["k", "2"]}], ")"}], "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["k", "1", "2"], "+", 
                  RowBox[{"5", " ", 
                   SubscriptBox["k", "1"], " ", 
                   SubscriptBox["k", "2"]}], "+", 
                  SubsuperscriptBox["k", "2", "2"]}], ")"}]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "1"], "+", 
                   SubscriptBox["k", "2"]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"7", " ", 
                   SubsuperscriptBox["k", "1", "2"]}], "+", 
                  RowBox[{"32", " ", 
                   SubscriptBox["k", "1"], " ", 
                   SubscriptBox["k", "2"]}], "+", 
                  RowBox[{"7", " ", 
                   SubsuperscriptBox["k", "2", "2"]}]}], ")"}], " ", 
                SubscriptBox["k", "3"]}], "+", 
               RowBox[{"8", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "1"], "+", 
                  SubscriptBox["k", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"17", " ", 
                   SubsuperscriptBox["k", "1", "2"]}], "+", 
                  RowBox[{"69", " ", 
                   SubscriptBox["k", "1"], " ", 
                   SubscriptBox["k", "2"]}], "+", 
                  RowBox[{"17", " ", 
                   SubsuperscriptBox["k", "2", "2"]}]}], ")"}], " ", 
                SubsuperscriptBox["k", "3", "2"]}], "+", 
               RowBox[{"112", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["k", "1", "2"], "+", 
                  RowBox[{"3", " ", 
                   SubscriptBox["k", "1"], " ", 
                   SubscriptBox["k", "2"]}], "+", 
                  SubsuperscriptBox["k", "2", "2"]}], ")"}], " ", 
                SubsuperscriptBox["k", "3", "3"]}]}], ")"}], " ", 
             SubsuperscriptBox["k", "4", "3"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "1"], "+", 
                   SubscriptBox["k", "2"]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SubsuperscriptBox["k", "1", "2"]}], "+", 
                  RowBox[{"13", " ", 
                   SubscriptBox["k", "1"], " ", 
                   SubscriptBox["k", "2"]}], "+", 
                  RowBox[{"3", " ", 
                   SubsuperscriptBox["k", "2", "2"]}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "1"], "+", 
                  SubscriptBox["k", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"19", " ", 
                   SubsuperscriptBox["k", "1", "2"]}], "+", 
                  RowBox[{"73", " ", 
                   SubscriptBox["k", "1"], " ", 
                   SubscriptBox["k", "2"]}], "+", 
                  RowBox[{"19", " ", 
                   SubsuperscriptBox["k", "2", "2"]}]}], ")"}], " ", 
                SubscriptBox["k", "3"]}], "+", 
               RowBox[{"77", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["k", "1", "2"], "+", 
                  RowBox[{"3", " ", 
                   SubscriptBox["k", "1"], " ", 
                   SubscriptBox["k", "2"]}], "+", 
                  SubsuperscriptBox["k", "2", "2"]}], ")"}], " ", 
                SubsuperscriptBox["k", "3", "2"]}]}], ")"}], " ", 
             SubsuperscriptBox["k", "4", "4"]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SubsuperscriptBox["k", "1", "3"]}], "+", 
               RowBox[{"14", " ", 
                SubsuperscriptBox["k", "1", "2"], " ", 
                SubscriptBox["k", "2"]}], "+", 
               RowBox[{"14", " ", 
                SubscriptBox["k", "1"], " ", 
                SubsuperscriptBox["k", "2", "2"]}], "+", 
               RowBox[{"3", " ", 
                SubsuperscriptBox["k", "2", "3"]}], "+", 
               RowBox[{"8", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["k", "1", "2"], "+", 
                  RowBox[{"3", " ", 
                   SubscriptBox["k", "1"], " ", 
                   SubscriptBox["k", "2"]}], "+", 
                  SubsuperscriptBox["k", "2", "2"]}], ")"}], " ", 
                SubscriptBox["k", "3"]}]}], ")"}], " ", 
             SubsuperscriptBox["k", "4", "5"]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["k", "1", "2"], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["k", "1"], " ", 
                SubscriptBox["k", "2"]}], "+", 
               SubsuperscriptBox["k", "2", "2"]}], ")"}], " ", 
             SubsuperscriptBox["k", "4", "6"]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          SubsuperscriptBox["k", "1", "2"], " ", 
          SubsuperscriptBox["k", "2", "2"], " ", 
          SubsuperscriptBox["k", "3", "2"], " ", 
          SubsuperscriptBox["k", "4", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SubsuperscriptBox["k", "1", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["k", "3", "2"], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["k", "3"], " ", 
                SubscriptBox["k", "4"]}], "+", 
               SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
            RowBox[{
             SubsuperscriptBox["k", "2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["k", "2"], "+", 
               SubscriptBox["k", "3"], "+", 
               SubscriptBox["k", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubscriptBox["k", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["k", "3", "2"], "+", 
                  RowBox[{"3", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["k", "3", "2"], "+", 
                  RowBox[{"6", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  SubsuperscriptBox["k", "4", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SubscriptBox["k", "1"], " ", 
             SubscriptBox["k", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                SubscriptBox["k", "2"]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubscriptBox["k", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["k", "3", "2"], "+", 
                  RowBox[{"3", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["k", "3", "2"], "+", 
                  RowBox[{"6", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  SubsuperscriptBox["k", "4", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SubsuperscriptBox["k", "1", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                SubscriptBox["k", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["k", "3", "2"], "+", 
                  RowBox[{"3", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SubsuperscriptBox["k", "3", "2"]}], "+", 
                  RowBox[{"9", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"2", " ", 
                   SubsuperscriptBox["k", "4", "2"]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{
             SubsuperscriptBox["k", "1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"14", " ", 
                SubsuperscriptBox["k", "2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["k", "3", "2"], "+", 
                  RowBox[{"3", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "3"], "+", 
                   SubscriptBox["k", "4"]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["k", "3", "2"], "+", 
                  RowBox[{"6", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
               RowBox[{
                SubscriptBox["k", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"11", " ", 
                   SubsuperscriptBox["k", "3", "2"]}], "+", 
                  RowBox[{"57", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"11", " ", 
                   SubsuperscriptBox["k", "4", "2"]}]}], ")"}]}]}], ")"}]}]}],
            ")"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{
           SubscriptBox[
            OverscriptBox["k", "\[RightVector]"], "1"], ".", 
           SubscriptBox[
            OverscriptBox["k", "\[RightVector]"], "2"]}], " ", 
          SubsuperscriptBox["k", "3", "2"], " ", 
          SubsuperscriptBox["k", "4", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SubsuperscriptBox["k", "1", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["k", "3", "2"], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["k", "3"], " ", 
                SubscriptBox["k", "4"]}], "+", 
               SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             SubsuperscriptBox["k", "2", "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["k", "2"], "+", 
                SubscriptBox["k", "3"], "+", 
                SubscriptBox["k", "4"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubscriptBox["k", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["k", "3", "2"], "+", 
                  RowBox[{"3", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["k", "3", "2"], "+", 
                  RowBox[{"5", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  SubsuperscriptBox["k", "4", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["k", "1"], " ", 
             SubsuperscriptBox["k", "2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["k", "2"], "+", 
               SubscriptBox["k", "3"], "+", 
               SubscriptBox["k", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                SubscriptBox["k", "2"]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubscriptBox["k", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["k", "3", "2"], "+", 
                  RowBox[{"3", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["k", "3", "2"], "+", 
                  RowBox[{"5", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  SubsuperscriptBox["k", "4", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             SubsuperscriptBox["k", "1", "5"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                SubscriptBox["k", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["k", "3", "2"], "+", 
                  RowBox[{"3", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SubsuperscriptBox["k", "3", "2"]}], "+", 
                  RowBox[{"11", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"3", " ", 
                   SubsuperscriptBox["k", "4", "2"]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{
             SubsuperscriptBox["k", "1", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"112", " ", 
                SubsuperscriptBox["k", "2", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["k", "3", "2"], "+", 
                  RowBox[{"3", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "3"], "+", 
                   SubscriptBox["k", "4"]}], ")"}], "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["k", "3", "2"], "+", 
                  RowBox[{"5", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
               RowBox[{"6", " ", 
                SubscriptBox["k", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "3"], "+", 
                   SubscriptBox["k", "4"]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"7", " ", 
                   SubsuperscriptBox["k", "3", "2"]}], "+", 
                  RowBox[{"32", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"7", " ", 
                   SubsuperscriptBox["k", "4", "2"]}]}], ")"}]}], "+", 
               RowBox[{"8", " ", 
                SubsuperscriptBox["k", "2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"17", " ", 
                   SubsuperscriptBox["k", "3", "2"]}], "+", 
                  RowBox[{"69", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"17", " ", 
                   SubsuperscriptBox["k", "4", "2"]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{
             SubsuperscriptBox["k", "1", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"77", " ", 
                SubsuperscriptBox["k", "2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["k", "3", "2"], "+", 
                  RowBox[{"3", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "3"], "+", 
                   SubscriptBox["k", "4"]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SubsuperscriptBox["k", "3", "2"]}], "+", 
                  RowBox[{"13", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"3", " ", 
                   SubsuperscriptBox["k", "4", "2"]}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["k", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"19", " ", 
                   SubsuperscriptBox["k", "3", "2"]}], "+", 
                  RowBox[{"73", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"19", " ", 
                   SubsuperscriptBox["k", "4", "2"]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{
             SubsuperscriptBox["k", "1", "2"], " ", 
             SubscriptBox["k", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"77", " ", 
                SubsuperscriptBox["k", "2", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["k", "3", "2"], "+", 
                  RowBox[{"3", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "3"], "+", 
                   SubscriptBox["k", "4"]}], ")"}], "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["k", "3", "2"], "+", 
                  RowBox[{"5", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
               RowBox[{"8", " ", 
                SubsuperscriptBox["k", "2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"17", " ", 
                   SubsuperscriptBox["k", "3", "2"]}], "+", 
                  RowBox[{"69", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"17", " ", 
                   SubsuperscriptBox["k", "4", "2"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["k", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "3"], "+", 
                   SubscriptBox["k", "4"]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"34", " ", 
                   SubsuperscriptBox["k", "3", "2"]}], "+", 
                  RowBox[{"159", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"34", " ", 
                   SubsuperscriptBox["k", "4", "2"]}]}], ")"}]}]}], ")"}]}]}],
            ")"}]}], "+", 
         RowBox[{
          RowBox[{
           SubscriptBox[
            OverscriptBox["k", "\[RightVector]"], "1"], ".", 
           SubscriptBox[
            OverscriptBox["k", "\[RightVector]"], "2"]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{
              SubscriptBox[
               OverscriptBox["k", "\[RightVector]"], "1"], ".", 
              SubscriptBox[
               OverscriptBox["k", "\[RightVector]"], "2"]}]}], "+", 
            SubsuperscriptBox["k", "1", "2"], "+", 
            SubsuperscriptBox["k", "2", "2"], "-", 
            SubsuperscriptBox["k", "3", "2"], "-", 
            SubsuperscriptBox["k", "4", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"9", " ", 
             SubsuperscriptBox["k", "1", "7"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["k", "3"], "+", 
                SubscriptBox["k", "4"]}], ")"}], "3"]}], "+", 
            RowBox[{"3", " ", 
             SubsuperscriptBox["k", "1", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"12", " ", 
                SubsuperscriptBox["k", "3", "4"]}], "+", 
               RowBox[{"51", " ", 
                SubsuperscriptBox["k", "3", "3"], " ", 
                SubscriptBox["k", "4"]}], "+", 
               RowBox[{"79", " ", 
                SubsuperscriptBox["k", "3", "2"], " ", 
                SubsuperscriptBox["k", "4", "2"]}], "+", 
               RowBox[{"51", " ", 
                SubscriptBox["k", "3"], " ", 
                SubsuperscriptBox["k", "4", "3"]}], "+", 
               RowBox[{"12", " ", 
                SubsuperscriptBox["k", "4", "4"]}], "+", 
               RowBox[{"24", " ", 
                SubscriptBox["k", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "3"], "+", 
                   SubscriptBox["k", "4"]}], ")"}], "3"]}]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             SubsuperscriptBox["k", "2", "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["k", "2"], "+", 
                SubscriptBox["k", "3"], "+", 
                SubscriptBox["k", "4"]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SubsuperscriptBox["k", "2", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "3"], "+", 
                   SubscriptBox["k", "4"]}], ")"}], "3"]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["k", "3", "4"], "+", 
                  RowBox[{"5", " ", 
                   SubsuperscriptBox["k", "3", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"9", " ", 
                   SubsuperscriptBox["k", "3", "2"], " ", 
                   SubsuperscriptBox["k", "4", "2"]}], "+", 
                  RowBox[{"5", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubsuperscriptBox["k", "4", "3"]}], "+", 
                  SubsuperscriptBox["k", "4", "4"]}], ")"}]}], "+", 
               RowBox[{
                SubscriptBox["k", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"6", " ", 
                   SubsuperscriptBox["k", "3", "4"]}], "+", 
                  RowBox[{"27", " ", 
                   SubsuperscriptBox["k", "3", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"43", " ", 
                   SubsuperscriptBox["k", "3", "2"], " ", 
                   SubsuperscriptBox["k", "4", "2"]}], "+", 
                  RowBox[{"27", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubsuperscriptBox["k", "4", "3"]}], "+", 
                  RowBox[{"6", " ", 
                   SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"3", " ", 
             SubscriptBox["k", "1"], " ", 
             SubsuperscriptBox["k", "2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["k", "2"], "+", 
               SubscriptBox["k", "3"], "+", 
               SubscriptBox["k", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                SubscriptBox["k", "2"]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SubsuperscriptBox["k", "2", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "3"], "+", 
                   SubscriptBox["k", "4"]}], ")"}], "3"]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["k", "3", "4"], "+", 
                  RowBox[{"5", " ", 
                   SubsuperscriptBox["k", "3", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"9", " ", 
                   SubsuperscriptBox["k", "3", "2"], " ", 
                   SubsuperscriptBox["k", "4", "2"]}], "+", 
                  RowBox[{"5", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubsuperscriptBox["k", "4", "3"]}], "+", 
                  SubsuperscriptBox["k", "4", "4"]}], ")"}]}], "+", 
               RowBox[{
                SubscriptBox["k", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"6", " ", 
                   SubsuperscriptBox["k", "3", "4"]}], "+", 
                  RowBox[{"27", " ", 
                   SubsuperscriptBox["k", "3", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"43", " ", 
                   SubsuperscriptBox["k", "3", "2"], " ", 
                   SubsuperscriptBox["k", "4", "2"]}], "+", 
                  RowBox[{"27", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubsuperscriptBox["k", "4", "3"]}], "+", 
                  RowBox[{"6", " ", 
                   SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"3", " ", 
             SubsuperscriptBox["k", "1", "5"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"81", " ", 
                SubsuperscriptBox["k", "2", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "3"], "+", 
                   SubscriptBox["k", "4"]}], ")"}], "3"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"18", " ", 
                   SubsuperscriptBox["k", "3", "4"]}], "+", 
                  RowBox[{"81", " ", 
                   SubsuperscriptBox["k", "3", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"131", " ", 
                   SubsuperscriptBox["k", "3", "2"], " ", 
                   SubsuperscriptBox["k", "4", "2"]}], "+", 
                  RowBox[{"81", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubsuperscriptBox["k", "4", "3"]}], "+", 
                  RowBox[{"18", " ", 
                   SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}], "+", 
               RowBox[{
                SubscriptBox["k", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"81", " ", 
                   SubsuperscriptBox["k", "3", "4"]}], "+", 
                  RowBox[{"348", " ", 
                   SubsuperscriptBox["k", "3", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"542", " ", 
                   SubsuperscriptBox["k", "3", "2"], " ", 
                   SubsuperscriptBox["k", "4", "2"]}], "+", 
                  RowBox[{"348", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubsuperscriptBox["k", "4", "3"]}], "+", 
                  RowBox[{"81", " ", 
                   SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{
             SubsuperscriptBox["k", "1", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"432", " ", 
                SubsuperscriptBox["k", "2", "4"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "3"], "+", 
                   SubscriptBox["k", "4"]}], ")"}], "3"]}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "3"], "+", 
                   SubscriptBox["k", "4"]}], ")"}], "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["k", "3", "4"], "+", 
                  RowBox[{"5", " ", 
                   SubsuperscriptBox["k", "3", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"9", " ", 
                   SubsuperscriptBox["k", "3", "2"], " ", 
                   SubsuperscriptBox["k", "4", "2"]}], "+", 
                  RowBox[{"5", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubsuperscriptBox["k", "4", "3"]}], "+", 
                  SubsuperscriptBox["k", "4", "4"]}], ")"}]}], "+", 
               RowBox[{"9", " ", 
                SubscriptBox["k", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "3"], "+", 
                   SubscriptBox["k", "4"]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"17", " ", 
                   SubsuperscriptBox["k", "3", "4"]}], "+", 
                  RowBox[{"82", " ", 
                   SubsuperscriptBox["k", "3", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"142", " ", 
                   SubsuperscriptBox["k", "3", "2"], " ", 
                   SubsuperscriptBox["k", "4", "2"]}], "+", 
                  RowBox[{"82", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubsuperscriptBox["k", "4", "3"]}], "+", 
                  RowBox[{"17", " ", 
                   SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}], "+", 
               RowBox[{"28", " ", 
                SubsuperscriptBox["k", "2", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"33", " ", 
                   SubsuperscriptBox["k", "3", "4"]}], "+", 
                  RowBox[{"144", " ", 
                   SubsuperscriptBox["k", "3", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"226", " ", 
                   SubsuperscriptBox["k", "3", "2"], " ", 
                   SubsuperscriptBox["k", "4", "2"]}], "+", 
                  RowBox[{"144", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubsuperscriptBox["k", "4", "3"]}], "+", 
                  RowBox[{"33", " ", 
                   SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}], "+", 
               RowBox[{"4", " ", 
                SubsuperscriptBox["k", "2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"159", " ", 
                   SubsuperscriptBox["k", "3", "4"]}], "+", 
                  RowBox[{"738", " ", 
                   SubsuperscriptBox["k", "3", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"1228", " ", 
                   SubsuperscriptBox["k", "3", "2"], " ", 
                   SubsuperscriptBox["k", "4", "2"]}], "+", 
                  RowBox[{"738", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubsuperscriptBox["k", "4", "3"]}], "+", 
                  RowBox[{"159", " ", 
                   SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{
             SubsuperscriptBox["k", "1", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"432", " ", 
                SubsuperscriptBox["k", "2", "3"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "3"], "+", 
                   SubscriptBox["k", "4"]}], ")"}], "3"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "3"], "+", 
                   SubscriptBox["k", "4"]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"12", " ", 
                   SubsuperscriptBox["k", "3", "4"]}], "+", 
                  RowBox[{"57", " ", 
                   SubsuperscriptBox["k", "3", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"97", " ", 
                   SubsuperscriptBox["k", "3", "2"], " ", 
                   SubsuperscriptBox["k", "4", "2"]}], "+", 
                  RowBox[{"57", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubsuperscriptBox["k", "4", "3"]}], "+", 
                  RowBox[{"12", " ", 
                   SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SubscriptBox["k", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"99", " ", 
                   SubsuperscriptBox["k", "3", "4"]}], "+", 
                  RowBox[{"453", " ", 
                   SubsuperscriptBox["k", "3", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"743", " ", 
                   SubsuperscriptBox["k", "3", "2"], " ", 
                   SubsuperscriptBox["k", "4", "2"]}], "+", 
                  RowBox[{"453", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubsuperscriptBox["k", "4", "3"]}], "+", 
                  RowBox[{"99", " ", 
                   SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}], "+", 
               RowBox[{
                SubsuperscriptBox["k", "2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"669", " ", 
                   SubsuperscriptBox["k", "3", "4"]}], "+", 
                  RowBox[{"2907", " ", 
                   SubsuperscriptBox["k", "3", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"4553", " ", 
                   SubsuperscriptBox["k", "3", "2"], " ", 
                   SubsuperscriptBox["k", "4", "2"]}], "+", 
                  RowBox[{"2907", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubsuperscriptBox["k", "4", "3"]}], "+", 
                  RowBox[{"669", " ", 
                   SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{
             SubsuperscriptBox["k", "1", "2"], " ", 
             SubscriptBox["k", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"243", " ", 
                SubsuperscriptBox["k", "2", "4"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "3"], "+", 
                   SubscriptBox["k", "4"]}], ")"}], "3"]}], "+", 
               RowBox[{"27", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "3"], "+", 
                   SubscriptBox["k", "4"]}], ")"}], "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["k", "3", "4"], "+", 
                  RowBox[{"5", " ", 
                   SubsuperscriptBox["k", "3", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"9", " ", 
                   SubsuperscriptBox["k", "3", "2"], " ", 
                   SubsuperscriptBox["k", "4", "2"]}], "+", 
                  RowBox[{"5", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubsuperscriptBox["k", "4", "3"]}], "+", 
                  SubsuperscriptBox["k", "4", "4"]}], ")"}]}], "+", 
               RowBox[{"4", " ", 
                SubsuperscriptBox["k", "2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"159", " ", 
                   SubsuperscriptBox["k", "3", "4"]}], "+", 
                  RowBox[{"738", " ", 
                   SubsuperscriptBox["k", "3", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"1228", " ", 
                   SubsuperscriptBox["k", "3", "2"], " ", 
                   SubsuperscriptBox["k", "4", "2"]}], "+", 
                  RowBox[{"738", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubsuperscriptBox["k", "4", "3"]}], "+", 
                  RowBox[{"159", " ", 
                   SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}], "+", 
               RowBox[{
                SubscriptBox["k", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "3"], "+", 
                   SubscriptBox["k", "4"]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"237", " ", 
                   SubsuperscriptBox["k", "3", "4"]}], "+", 
                  RowBox[{"1152", " ", 
                   SubsuperscriptBox["k", "3", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"2012", " ", 
                   SubsuperscriptBox["k", "3", "2"], " ", 
                   SubsuperscriptBox["k", "4", "2"]}], "+", 
                  RowBox[{"1152", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubsuperscriptBox["k", "4", "3"]}], "+", 
                  RowBox[{"237", " ", 
                   SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}], "+", 
               RowBox[{
                SubsuperscriptBox["k", "2", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"669", " ", 
                   SubsuperscriptBox["k", "3", "4"]}], "+", 
                  RowBox[{"2907", " ", 
                   SubsuperscriptBox["k", "3", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"4553", " ", 
                   SubsuperscriptBox["k", "3", "2"], " ", 
                   SubsuperscriptBox["k", "4", "2"]}], "+", 
                  RowBox[{"2907", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubsuperscriptBox["k", "4", "3"]}], "+", 
                  RowBox[{"669", " ", 
                   SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}]}], ")"}]}]}],
            ")"}]}]}], ")"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["k", "1"], "+", 
          SubscriptBox["k", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["k", "3"], "+", 
          SubscriptBox["k", "4"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          SubsuperscriptBox["k", "1", "2"], " ", 
          SubsuperscriptBox["k", "2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{
              SubscriptBox[
               OverscriptBox["k", "\[RightVector]"], "1"], ".", 
              SubscriptBox[
               OverscriptBox["k", "\[RightVector]"], "2"]}]}], "+", 
            SubsuperscriptBox["k", "1", "2"], "+", 
            SubsuperscriptBox["k", "2", "2"], "-", 
            SubsuperscriptBox["k", "3", "2"], "-", 
            SubsuperscriptBox["k", "4", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SubsuperscriptBox["k", "1", "5"], " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["k", "3"], "+", 
               SubscriptBox["k", "4"]}], ")"}]}], "+", 
            RowBox[{
             SubsuperscriptBox["k", "1", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["k", "3"], "+", 
               SubscriptBox["k", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", 
                SubscriptBox["k", "2"]}], "+", 
               RowBox[{"5", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SubsuperscriptBox["k", "1", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               SubscriptBox["k", "3"], "+", 
               SubscriptBox["k", "4"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"13", " ", 
                SubsuperscriptBox["k", "2", "2"]}], "+", 
               RowBox[{"9", " ", 
                SubsuperscriptBox["k", "3", "2"]}], "+", 
               RowBox[{"20", " ", 
                SubscriptBox["k", "3"], " ", 
                SubscriptBox["k", "4"]}], "+", 
               RowBox[{"9", " ", 
                SubsuperscriptBox["k", "4", "2"]}], "+", 
               RowBox[{"25", " ", 
                SubscriptBox["k", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SubsuperscriptBox["k", "1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"7", " ", 
                SubsuperscriptBox["k", "3", "4"]}], "+", 
               RowBox[{"32", " ", 
                SubsuperscriptBox["k", "3", "3"], " ", 
                SubscriptBox["k", "4"]}], "+", 
               RowBox[{"52", " ", 
                SubsuperscriptBox["k", "3", "2"], " ", 
                SubsuperscriptBox["k", "4", "2"]}], "+", 
               RowBox[{"32", " ", 
                SubscriptBox["k", "3"], " ", 
                SubsuperscriptBox["k", "4", "3"]}], "+", 
               RowBox[{"7", " ", 
                SubsuperscriptBox["k", "4", "4"]}], "+", 
               RowBox[{"13", " ", 
                SubsuperscriptBox["k", "2", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}]}], "+", 
               RowBox[{"40", " ", 
                SubsuperscriptBox["k", "2", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "3"], "+", 
                   SubscriptBox["k", "4"]}], ")"}], "2"]}], "+", 
               RowBox[{"2", " ", 
                SubscriptBox["k", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"17", " ", 
                   SubsuperscriptBox["k", "3", "3"]}], "+", 
                  RowBox[{"57", " ", 
                   SubsuperscriptBox["k", "3", "2"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"57", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubsuperscriptBox["k", "4", "2"]}], "+", 
                  RowBox[{"17", " ", 
                   SubsuperscriptBox["k", "4", "3"]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{
             SubscriptBox["k", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubsuperscriptBox["k", "2", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}]}], "+", 
               RowBox[{"5", " ", 
                SubsuperscriptBox["k", "2", "3"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "3"], "+", 
                   SubscriptBox["k", "4"]}], ")"}], "2"]}], "+", 
               RowBox[{
                SubsuperscriptBox["k", "2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"9", " ", 
                   SubsuperscriptBox["k", "3", "3"]}], "+", 
                  RowBox[{"29", " ", 
                   SubsuperscriptBox["k", "3", "2"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"29", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubsuperscriptBox["k", "4", "2"]}], "+", 
                  RowBox[{"9", " ", 
                   SubsuperscriptBox["k", "4", "3"]}]}], ")"}]}], "+", 
               RowBox[{
                SubscriptBox["k", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"7", " ", 
                   SubsuperscriptBox["k", "3", "4"]}], "+", 
                  RowBox[{"32", " ", 
                   SubsuperscriptBox["k", "3", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"52", " ", 
                   SubsuperscriptBox["k", "3", "2"], " ", 
                   SubsuperscriptBox["k", "4", "2"]}], "+", 
                  RowBox[{"32", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubsuperscriptBox["k", "4", "3"]}], "+", 
                  RowBox[{"7", " ", 
                   SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["k", "3", "5"], "+", 
                  RowBox[{"6", " ", 
                   SubsuperscriptBox["k", "3", "4"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"14", " ", 
                   SubsuperscriptBox["k", "3", "3"], " ", 
                   SubsuperscriptBox["k", "4", "2"]}], "+", 
                  RowBox[{"14", " ", 
                   SubsuperscriptBox["k", "3", "2"], " ", 
                   SubsuperscriptBox["k", "4", "3"]}], "+", 
                  RowBox[{"6", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubsuperscriptBox["k", "4", "4"]}], "+", 
                  SubsuperscriptBox["k", "4", "5"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SubscriptBox["k", "1"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", 
                SubsuperscriptBox["k", "2", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}]}], "+", 
               RowBox[{"25", " ", 
                SubsuperscriptBox["k", "2", "3"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "3"], "+", 
                   SubscriptBox["k", "4"]}], ")"}], "2"]}], "+", 
               RowBox[{"2", " ", 
                SubsuperscriptBox["k", "2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"17", " ", 
                   SubsuperscriptBox["k", "3", "3"]}], "+", 
                  RowBox[{"57", " ", 
                   SubsuperscriptBox["k", "3", "2"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"57", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubsuperscriptBox["k", "4", "2"]}], "+", 
                  RowBox[{"17", " ", 
                   SubsuperscriptBox["k", "4", "3"]}]}], ")"}]}], "+", 
               RowBox[{
                SubscriptBox["k", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"17", " ", 
                   SubsuperscriptBox["k", "3", "4"]}], "+", 
                  RowBox[{"82", " ", 
                   SubsuperscriptBox["k", "3", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"142", " ", 
                   SubsuperscriptBox["k", "3", "2"], " ", 
                   SubsuperscriptBox["k", "4", "2"]}], "+", 
                  RowBox[{"82", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubsuperscriptBox["k", "4", "3"]}], "+", 
                  RowBox[{"17", " ", 
                   SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["k", "3", "5"], "+", 
                  RowBox[{"6", " ", 
                   SubsuperscriptBox["k", "3", "4"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"14", " ", 
                   SubsuperscriptBox["k", "3", "3"], " ", 
                   SubsuperscriptBox["k", "4", "2"]}], "+", 
                  RowBox[{"14", " ", 
                   SubsuperscriptBox["k", "3", "2"], " ", 
                   SubsuperscriptBox["k", "4", "3"]}], "+", 
                  RowBox[{"6", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubsuperscriptBox["k", "4", "4"]}], "+", 
                  SubsuperscriptBox["k", "4", "5"]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          RowBox[{
           SubscriptBox[
            OverscriptBox["k", "\[RightVector]"], "1"], ".", 
           SubscriptBox[
            OverscriptBox["k", "\[RightVector]"], "2"]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SubsuperscriptBox["k", "3", "2"], " ", 
             SubsuperscriptBox["k", "4", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SubsuperscriptBox["k", "1", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}]}], "+", 
               RowBox[{
                SubsuperscriptBox["k", "1", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"7", " ", 
                   SubsuperscriptBox["k", "3", "2"]}], "+", 
                  RowBox[{"17", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"7", " ", 
                   SubsuperscriptBox["k", "4", "2"]}], "+", 
                  RowBox[{"12", " ", 
                   SubscriptBox["k", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "3"], "+", 
                    SubscriptBox["k", "4"]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SubscriptBox["k", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "2"], "+", 
                   SubscriptBox["k", "3"], "+", 
                   SubscriptBox["k", "4"]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["k", "3", "3"], "+", 
                  RowBox[{"4", " ", 
                   SubsuperscriptBox["k", "3", "2"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"4", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubsuperscriptBox["k", "4", "2"]}], "+", 
                  SubsuperscriptBox["k", "4", "3"], "+", 
                  RowBox[{"2", " ", 
                   SubsuperscriptBox["k", "2", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "3"], "+", 
                    SubscriptBox["k", "4"]}], ")"}]}], "+", 
                  RowBox[{"3", " ", 
                   SubscriptBox["k", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SubsuperscriptBox["k", "3", "2"], "+", 
                    RowBox[{"3", " ", 
                    SubscriptBox["k", "3"], " ", 
                    SubscriptBox["k", "4"]}], "+", 
                    SubsuperscriptBox["k", "4", "2"]}], ")"}]}]}], ")"}]}], 
               "+", 
               RowBox[{
                SubsuperscriptBox["k", "1", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"9", " ", 
                   SubsuperscriptBox["k", "3", "3"]}], "+", 
                  RowBox[{"34", " ", 
                   SubsuperscriptBox["k", "3", "2"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"34", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubsuperscriptBox["k", "4", "2"]}], "+", 
                  RowBox[{"9", " ", 
                   SubsuperscriptBox["k", "4", "3"]}], "+", 
                  RowBox[{"28", " ", 
                   SubsuperscriptBox["k", "2", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "3"], "+", 
                    SubscriptBox["k", "4"]}], ")"}]}], "+", 
                  RowBox[{
                   SubscriptBox["k", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"32", " ", 
                    SubsuperscriptBox["k", "3", "2"]}], "+", 
                    RowBox[{"82", " ", 
                    SubscriptBox["k", "3"], " ", 
                    SubscriptBox["k", "4"]}], "+", 
                    RowBox[{"32", " ", 
                    SubsuperscriptBox["k", "4", "2"]}]}], ")"}]}]}], ")"}]}], 
               "+", 
               RowBox[{
                SubsuperscriptBox["k", "1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"28", " ", 
                   SubsuperscriptBox["k", "2", "3"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "3"], "+", 
                    SubscriptBox["k", "4"]}], ")"}]}], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "3"], "+", 
                    SubscriptBox["k", "4"]}], ")"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SubsuperscriptBox["k", "3", "2"], "+", 
                    RowBox[{"3", " ", 
                    SubscriptBox["k", "3"], " ", 
                    SubscriptBox["k", "4"]}], "+", 
                    SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
                  RowBox[{"2", " ", 
                   SubsuperscriptBox["k", "2", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"26", " ", 
                    SubsuperscriptBox["k", "3", "2"]}], "+", 
                    RowBox[{"71", " ", 
                    SubscriptBox["k", "3"], " ", 
                    SubscriptBox["k", "4"]}], "+", 
                    RowBox[{"26", " ", 
                    SubsuperscriptBox["k", "4", "2"]}]}], ")"}]}], "+", 
                  RowBox[{
                   SubscriptBox["k", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"29", " ", 
                    SubsuperscriptBox["k", "3", "3"]}], "+", 
                    RowBox[{"114", " ", 
                    SubsuperscriptBox["k", "3", "2"], " ", 
                    SubscriptBox["k", "4"]}], "+", 
                    RowBox[{"114", " ", 
                    SubscriptBox["k", "3"], " ", 
                    SubsuperscriptBox["k", "4", "2"]}], "+", 
                    RowBox[{"29", " ", 
                    SubsuperscriptBox["k", "4", "3"]}]}], ")"}]}]}], ")"}]}], 
               "+", 
               RowBox[{
                SubscriptBox["k", "1"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"12", " ", 
                   SubsuperscriptBox["k", "2", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "3"], "+", 
                    SubscriptBox["k", "4"]}], ")"}]}], "+", 
                  RowBox[{"10", " ", 
                   SubscriptBox["k", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "3"], "+", 
                    SubscriptBox["k", "4"]}], ")"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SubsuperscriptBox["k", "3", "2"], "+", 
                    RowBox[{"3", " ", 
                    SubscriptBox["k", "3"], " ", 
                    SubscriptBox["k", "4"]}], "+", 
                    SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "3"], "+", 
                    SubscriptBox["k", "4"]}], ")"}], "3"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SubsuperscriptBox["k", "3", "2"], "+", 
                    RowBox[{"3", " ", 
                    SubscriptBox["k", "3"], " ", 
                    SubscriptBox["k", "4"]}], "+", 
                    SubsuperscriptBox["k", "4", "2"]}], ")"}]}], "+", 
                  RowBox[{
                   SubsuperscriptBox["k", "2", "3"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"32", " ", 
                    SubsuperscriptBox["k", "3", "2"]}], "+", 
                    RowBox[{"82", " ", 
                    SubscriptBox["k", "3"], " ", 
                    SubscriptBox["k", "4"]}], "+", 
                    RowBox[{"32", " ", 
                    SubsuperscriptBox["k", "4", "2"]}]}], ")"}]}], "+", 
                  RowBox[{
                   SubsuperscriptBox["k", "2", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"29", " ", 
                    SubsuperscriptBox["k", "3", "3"]}], "+", 
                    RowBox[{"114", " ", 
                    SubsuperscriptBox["k", "3", "2"], " ", 
                    SubscriptBox["k", "4"]}], "+", 
                    RowBox[{"114", " ", 
                    SubscriptBox["k", "3"], " ", 
                    SubsuperscriptBox["k", "4", "2"]}], "+", 
                    RowBox[{"29", " ", 
                    SubsuperscriptBox["k", "4", "3"]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{
                 SubscriptBox[
                  OverscriptBox["k", "\[RightVector]"], "1"], ".", 
                 SubscriptBox[
                  OverscriptBox["k", "\[RightVector]"], "2"]}]}], "+", 
               SubsuperscriptBox["k", "1", "2"], "+", 
               SubsuperscriptBox["k", "2", "2"], "-", 
               SubsuperscriptBox["k", "3", "2"], "-", 
               SubsuperscriptBox["k", "4", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SubsuperscriptBox["k", "1", "7"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SubsuperscriptBox["k", "1", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"6", " ", 
                   SubscriptBox["k", "2"]}], "+", 
                  RowBox[{"5", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "3"], "+", 
                    SubscriptBox["k", "4"]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SubsuperscriptBox["k", "1", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["k", "3"], "+", 
                  SubscriptBox["k", "4"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"47", " ", 
                   SubsuperscriptBox["k", "2", "2"]}], "+", 
                  RowBox[{"33", " ", 
                   SubsuperscriptBox["k", "3", "2"]}], "+", 
                  RowBox[{"60", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"33", " ", 
                   SubsuperscriptBox["k", "4", "2"]}], "+", 
                  RowBox[{"75", " ", 
                   SubscriptBox["k", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "3"], "+", 
                    SubscriptBox["k", "4"]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SubscriptBox["k", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["k", "2"], "+", 
                   SubscriptBox["k", "3"], "+", 
                   SubscriptBox["k", "4"]}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SubsuperscriptBox["k", "3", "5"]}], "+", 
                  RowBox[{"12", " ", 
                   SubsuperscriptBox["k", "3", "4"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"20", " ", 
                   SubsuperscriptBox["k", "3", "3"], " ", 
                   SubsuperscriptBox["k", "4", "2"]}], "+", 
                  RowBox[{"20", " ", 
                   SubsuperscriptBox["k", "3", "2"], " ", 
                   SubsuperscriptBox["k", "4", "3"]}], "+", 
                  RowBox[{"12", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubsuperscriptBox["k", "4", "4"]}], "+", 
                  RowBox[{"3", " ", 
                   SubsuperscriptBox["k", "4", "5"]}], "+", 
                  RowBox[{"3", " ", 
                   SubsuperscriptBox["k", "2", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "3"], "+", 
                    SubscriptBox["k", "4"]}], ")"}]}], "+", 
                  RowBox[{"9", " ", 
                   SubsuperscriptBox["k", "2", "3"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "3"], "+", 
                    SubscriptBox["k", "4"]}], ")"}], "2"]}], "+", 
                  RowBox[{"6", " ", 
                   SubsuperscriptBox["k", "2", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SubsuperscriptBox["k", "3", "3"]}], "+", 
                    RowBox[{"5", " ", 
                    SubsuperscriptBox["k", "3", "2"], " ", 
                    SubscriptBox["k", "4"]}], "+", 
                    RowBox[{"5", " ", 
                    SubscriptBox["k", "3"], " ", 
                    SubsuperscriptBox["k", "4", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SubsuperscriptBox["k", "4", "3"]}]}], ")"}]}], "+", 
                  RowBox[{"3", " ", 
                   SubscriptBox["k", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SubsuperscriptBox["k", "3", "4"]}], "+", 
                    RowBox[{"9", " ", 
                    SubsuperscriptBox["k", "3", "3"], " ", 
                    SubscriptBox["k", "4"]}], "+", 
                    RowBox[{"11", " ", 
                    SubsuperscriptBox["k", "3", "2"], " ", 
                    SubsuperscriptBox["k", "4", "2"]}], "+", 
                    RowBox[{"9", " ", 
                    SubscriptBox["k", "3"], " ", 
                    SubsuperscriptBox["k", "4", "3"]}], "+", 
                    RowBox[{"3", " ", 
                    SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}]}], ")"}]}], 
               "+", 
               RowBox[{
                SubsuperscriptBox["k", "1", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"72", " ", 
                   SubsuperscriptBox["k", "2", "3"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "3"], "+", 
                    SubscriptBox["k", "4"]}], ")"}]}], "+", 
                  RowBox[{"160", " ", 
                   SubsuperscriptBox["k", "2", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "3"], "+", 
                    SubscriptBox["k", "4"]}], ")"}], "2"]}], "+", 
                  RowBox[{"6", " ", 
                   SubscriptBox["k", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"23", " ", 
                    SubsuperscriptBox["k", "3", "3"]}], "+", 
                    RowBox[{"63", " ", 
                    SubsuperscriptBox["k", "3", "2"], " ", 
                    SubscriptBox["k", "4"]}], "+", 
                    RowBox[{"63", " ", 
                    SubscriptBox["k", "3"], " ", 
                    SubsuperscriptBox["k", "4", "2"]}], "+", 
                    RowBox[{"23", " ", 
                    SubsuperscriptBox["k", "4", "3"]}]}], ")"}]}], "+", 
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"14", " ", 
                    SubsuperscriptBox["k", "3", "4"]}], "+", 
                    RowBox[{"49", " ", 
                    SubsuperscriptBox["k", "3", "3"], " ", 
                    SubscriptBox["k", "4"]}], "+", 
                    RowBox[{"69", " ", 
                    SubsuperscriptBox["k", "3", "2"], " ", 
                    SubsuperscriptBox["k", "4", "2"]}], "+", 
                    RowBox[{"49", " ", 
                    SubscriptBox["k", "3"], " ", 
                    SubsuperscriptBox["k", "4", "3"]}], "+", 
                    RowBox[{"14", " ", 
                    SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}]}], ")"}]}], 
               "+", 
               RowBox[{
                SubsuperscriptBox["k", "1", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"33", " ", 
                   SubsuperscriptBox["k", "3", "5"]}], "+", 
                  RowBox[{"138", " ", 
                   SubsuperscriptBox["k", "3", "4"], " ", 
                   SubscriptBox["k", "4"]}], "+", 
                  RowBox[{"242", " ", 
                   SubsuperscriptBox["k", "3", "3"], " ", 
                   SubsuperscriptBox["k", "4", "2"]}], "+", 
                  RowBox[{"242", " ", 
                   SubsuperscriptBox["k", "3", "2"], " ", 
                   SubsuperscriptBox["k", "4", "3"]}], "+", 
                  RowBox[{"138", " ", 
                   SubscriptBox["k", "3"], " ", 
                   SubsuperscriptBox["k", "4", "4"]}], "+", 
                  RowBox[{"33", " ", 
                   SubsuperscriptBox["k", "4", "5"]}], "+", 
                  RowBox[{"72", " ", 
                   SubsuperscriptBox["k", "2", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "3"], "+", 
                    SubscriptBox["k", "4"]}], ")"}]}], "+", 
                  RowBox[{"200", " ", 
                   SubsuperscriptBox["k", "2", "3"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "3"], "+", 
                    SubscriptBox["k", "4"]}], ")"}], "2"]}], "+", 
                  RowBox[{
                   SubsuperscriptBox["k", "2", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"242", " ", 
                    SubsuperscriptBox["k", "3", "3"]}], "+", 
                    RowBox[{"642", " ", 
                    SubsuperscriptBox["k", "3", "2"], " ", 
                    SubscriptBox["k", "4"]}], "+", 
                    RowBox[{"642", " ", 
                    SubscriptBox["k", "3"], " ", 
                    SubsuperscriptBox["k", "4", "2"]}], "+", 
                    RowBox[{"242", " ", 
                    SubsuperscriptBox["k", "4", "3"]}]}], ")"}]}], "+", 
                  RowBox[{"3", " ", 
                   SubscriptBox["k", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"49", " ", 
                    SubsuperscriptBox["k", "3", "4"]}], "+", 
                    RowBox[{"164", " ", 
                    SubsuperscriptBox["k", "3", "3"], " ", 
                    SubscriptBox["k", "4"]}], "+", 
                    RowBox[{"224", " ", 
                    SubsuperscriptBox["k", "3", "2"], " ", 
                    SubsuperscriptBox["k", "4", "2"]}], "+", 
                    RowBox[{"164", " ", 
                    SubscriptBox["k", "3"], " ", 
                    SubsuperscriptBox["k", "4", "3"]}], "+", 
                    RowBox[{"49", " ", 
                    SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}]}], ")"}]}], 
               "+", 
               RowBox[{
                SubsuperscriptBox["k", "1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"47", " ", 
                   SubsuperscriptBox["k", "2", "5"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "3"], "+", 
                    SubscriptBox["k", "4"]}], ")"}]}], "+", 
                  RowBox[{"160", " ", 
                   SubsuperscriptBox["k", "2", "4"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "3"], "+", 
                    SubscriptBox["k", "4"]}], ")"}], "2"]}], "+", 
                  RowBox[{
                   SubsuperscriptBox["k", "2", "3"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"242", " ", 
                    SubsuperscriptBox["k", "3", "3"]}], "+", 
                    RowBox[{"642", " ", 
                    SubsuperscriptBox["k", "3", "2"], " ", 
                    SubscriptBox["k", "4"]}], "+", 
                    RowBox[{"642", " ", 
                    SubscriptBox["k", "3"], " ", 
                    SubsuperscriptBox["k", "4", "2"]}], "+", 
                    RowBox[{"242", " ", 
                    SubsuperscriptBox["k", "4", "3"]}]}], ")"}]}], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "3"], "+", 
                    SubscriptBox["k", "4"]}], ")"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SubsuperscriptBox["k", "3", "4"]}], "+", 
                    RowBox[{"9", " ", 
                    SubsuperscriptBox["k", "3", "3"], " ", 
                    SubscriptBox["k", "4"]}], "+", 
                    RowBox[{"11", " ", 
                    SubsuperscriptBox["k", "3", "2"], " ", 
                    SubsuperscriptBox["k", "4", "2"]}], "+", 
                    RowBox[{"9", " ", 
                    SubscriptBox["k", "3"], " ", 
                    SubsuperscriptBox["k", "4", "3"]}], "+", 
                    RowBox[{"3", " ", 
                    SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}], "+", 
                  RowBox[{
                   SubsuperscriptBox["k", "2", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"207", " ", 
                    SubsuperscriptBox["k", "3", "4"]}], "+", 
                    RowBox[{"672", " ", 
                    SubsuperscriptBox["k", "3", "3"], " ", 
                    SubscriptBox["k", "4"]}], "+", 
                    RowBox[{"892", " ", 
                    SubsuperscriptBox["k", "3", "2"], " ", 
                    SubsuperscriptBox["k", "4", "2"]}], "+", 
                    RowBox[{"672", " ", 
                    SubscriptBox["k", "3"], " ", 
                    SubsuperscriptBox["k", "4", "3"]}], "+", 
                    RowBox[{"207", " ", 
                    SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}], "+", 
                  RowBox[{
                   SubscriptBox["k", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"93", " ", 
                    SubsuperscriptBox["k", "3", "5"]}], "+", 
                    RowBox[{"378", " ", 
                    SubsuperscriptBox["k", "3", "4"], " ", 
                    SubscriptBox["k", "4"]}], "+", 
                    RowBox[{"642", " ", 
                    SubsuperscriptBox["k", "3", "3"], " ", 
                    SubsuperscriptBox["k", "4", "2"]}], "+", 
                    RowBox[{"642", " ", 
                    SubsuperscriptBox["k", "3", "2"], " ", 
                    SubsuperscriptBox["k", "4", "3"]}], "+", 
                    RowBox[{"378", " ", 
                    SubscriptBox["k", "3"], " ", 
                    SubsuperscriptBox["k", "4", "4"]}], "+", 
                    RowBox[{"93", " ", 
                    SubsuperscriptBox["k", "4", "5"]}]}], ")"}]}]}], ")"}]}], 
               "+", 
               RowBox[{
                SubscriptBox["k", "1"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"18", " ", 
                   SubsuperscriptBox["k", "2", "6"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "3"], "+", 
                    SubscriptBox["k", "4"]}], ")"}]}], "+", 
                  RowBox[{"75", " ", 
                   SubsuperscriptBox["k", "2", "5"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "3"], "+", 
                    SubscriptBox["k", "4"]}], ")"}], "2"]}], "+", 
                  RowBox[{"6", " ", 
                   SubsuperscriptBox["k", "2", "4"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"23", " ", 
                    SubsuperscriptBox["k", "3", "3"]}], "+", 
                    RowBox[{"63", " ", 
                    SubsuperscriptBox["k", "3", "2"], " ", 
                    SubscriptBox["k", "4"]}], "+", 
                    RowBox[{"63", " ", 
                    SubscriptBox["k", "3"], " ", 
                    SubsuperscriptBox["k", "4", "2"]}], "+", 
                    RowBox[{"23", " ", 
                    SubsuperscriptBox["k", "4", "3"]}]}], ")"}]}], "+", 
                  RowBox[{"10", " ", 
                   SubscriptBox["k", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "3"], "+", 
                    SubscriptBox["k", "4"]}], ")"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SubsuperscriptBox["k", "3", "4"]}], "+", 
                    RowBox[{"9", " ", 
                    SubsuperscriptBox["k", "3", "3"], " ", 
                    SubscriptBox["k", "4"]}], "+", 
                    RowBox[{"11", " ", 
                    SubsuperscriptBox["k", "3", "2"], " ", 
                    SubsuperscriptBox["k", "4", "2"]}], "+", 
                    RowBox[{"9", " ", 
                    SubscriptBox["k", "3"], " ", 
                    SubsuperscriptBox["k", "4", "3"]}], "+", 
                    RowBox[{"3", " ", 
                    SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", "3"], "+", 
                    SubscriptBox["k", "4"]}], ")"}], "3"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SubsuperscriptBox["k", "3", "4"]}], "+", 
                    RowBox[{"9", " ", 
                    SubsuperscriptBox["k", "3", "3"], " ", 
                    SubscriptBox["k", "4"]}], "+", 
                    RowBox[{"11", " ", 
                    SubsuperscriptBox["k", "3", "2"], " ", 
                    SubsuperscriptBox["k", "4", "2"]}], "+", 
                    RowBox[{"9", " ", 
                    SubscriptBox["k", "3"], " ", 
                    SubsuperscriptBox["k", "4", "3"]}], "+", 
                    RowBox[{"3", " ", 
                    SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}], "+", 
                  RowBox[{"3", " ", 
                   SubsuperscriptBox["k", "2", "3"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"49", " ", 
                    SubsuperscriptBox["k", "3", "4"]}], "+", 
                    RowBox[{"164", " ", 
                    SubsuperscriptBox["k", "3", "3"], " ", 
                    SubscriptBox["k", "4"]}], "+", 
                    RowBox[{"224", " ", 
                    SubsuperscriptBox["k", "3", "2"], " ", 
                    SubsuperscriptBox["k", "4", "2"]}], "+", 
                    RowBox[{"164", " ", 
                    SubscriptBox["k", "3"], " ", 
                    SubsuperscriptBox["k", "4", "3"]}], "+", 
                    RowBox[{"49", " ", 
                    SubsuperscriptBox["k", "4", "4"]}]}], ")"}]}], "+", 
                  RowBox[{
                   SubsuperscriptBox["k", "2", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"93", " ", 
                    SubsuperscriptBox["k", "3", "5"]}], "+", 
                    RowBox[{"378", " ", 
                    SubsuperscriptBox["k", "3", "4"], " ", 
                    SubscriptBox["k", "4"]}], "+", 
                    RowBox[{"642", " ", 
                    SubsuperscriptBox["k", "3", "3"], " ", 
                    SubsuperscriptBox["k", "4", "2"]}], "+", 
                    RowBox[{"642", " ", 
                    SubsuperscriptBox["k", "3", "2"], " ", 
                    SubsuperscriptBox["k", "4", "3"]}], "+", 
                    RowBox[{"378", " ", 
                    SubscriptBox["k", "3"], " ", 
                    SubsuperscriptBox["k", "4", "4"]}], "+", 
                    RowBox[{"93", " ", 
                    SubsuperscriptBox["k", "4", "5"]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"8", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["k", "1"], "+", 
         SubscriptBox["k", "2"]}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["k", "3"], "+", 
         SubscriptBox["k", "4"]}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["k", "1"], "+", 
         SubscriptBox["k", "2"], "+", 
         SubscriptBox["k", "3"], "+", 
         SubscriptBox["k", "4"]}], ")"}], "5"]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.9099577285040636`*^9},
 CellLabel->
  "Out[175]=",ExpressionUUID->"de0a604a-bae9-4e32-99ed-eff51b061f49"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["MLT Test", "Subsubsection",
 CellChangeTimes->{{3.9099505464508133`*^9, 
  3.9099505608698516`*^9}},ExpressionUUID->"7152a0fa-1e36-4785-bd09-\
d52e1d102b07"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"**", "In"}], " ", "MLT", " ", "test"}], ",", " ", 
   RowBox[{"terms", " ", "|", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["k", "\[RightVector]"], "1"], "+", 
     SubscriptBox[
      OverscriptBox["k", "\[RightVector]"], "2"]}], "|", " ", "and", " ", "|", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["k", "\[RightVector]"], "1"], "+", 
     SubscriptBox[
      OverscriptBox["k", "\[RightVector]"], "3"]}], "|", " ", 
    RowBox[{
    "are", " ", "held", " ", "constant", " ", "when", " ", "differentiating", 
     " ", "with", " ", "respect", " ", "to", " ", 
     SubscriptBox["k", "i"]}]}]}], "***)"}]], "Input",
 CellChangeTimes->{{3.909949668232955*^9, 3.909949710205348*^9}, {
  3.909950078225873*^9, 
  3.9099500892441983`*^9}},ExpressionUUID->"3a60afab-ff28-4c38-95bb-\
3d5ab8d8ec0b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LONGd5MLT", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"LONGd5", "/.", 
      RowBox[{
       RowBox[{
        SubscriptBox[
         OverscriptBox["k", "\[RightVector]"], "1"], ".", 
        SubscriptBox[
         OverscriptBox["k", "\[RightVector]"], "2"]}], "->", 
       FractionBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"c", "[", "1", "]"}], "2"], "-", 
          SuperscriptBox[
           SubscriptBox["k", "1"], "2"], "-", 
          SuperscriptBox[
           SubscriptBox["k", "2"], "2"]}], ")"}], "2"]}]}], "/.", 
     RowBox[{
      TagBox[
       RowBox[{
        SubscriptBox[
         OverscriptBox["k", "\[RightVector]"], "1"], ".", 
        SubscriptBox[
         OverscriptBox["k", "\[RightVector]"], "3"]}],
       DisplayForm], "->", 
      FractionBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"c", "[", "2", "]"}], "2"], "-", 
         SuperscriptBox[
          SubscriptBox["k", "1"], "2"], "-", 
         SuperscriptBox[
          SubscriptBox["k", "3"], "2"]}], ")"}], "2"]}]}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.909957757143253*^9, 3.9099577616339235`*^9}, 
   3.9099580930055933`*^9},
 CellLabel->
  "In[185]:=",ExpressionUUID->"961e44ce-84a1-4404-b9e4-ab49dcb2ae13"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{"LONGd5MLT", ",", 
     SubscriptBox["k", "1"]}], "]"}], "//", "Simplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    SubscriptBox["k", "1"], "->", "0"}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.9099577748484497`*^9, 3.909957776463112*^9}},
 CellLabel->
  "In[177]:=",ExpressionUUID->"fde1b519-7171-4f6c-8eee-45ae70ea92b8"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9099578088526583`*^9},
 CellLabel->
  "Out[178]=",ExpressionUUID->"4799ba05-0093-4327-a7f1-4eabcc2645b1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{"LONGd5MLT", ",", 
     SubscriptBox["k", "2"]}], "]"}], "//", "Simplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    SubscriptBox["k", "2"], "->", "0"}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.909957794820977*^9, 3.9099577962835507`*^9}},
 CellLabel->
  "In[179]:=",ExpressionUUID->"90d4bf3c-9343-4571-82a9-124c54e06e34"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.909957825276948*^9},
 CellLabel->
  "Out[180]=",ExpressionUUID->"46033f0f-78b9-4c34-9426-a5e81c416760"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{"LONGd5MLT", ",", 
     SubscriptBox["k", "3"]}], "]"}], "//", "Simplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    SubscriptBox["k", "3"], "->", "0"}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.9099577975891533`*^9, 3.9099577993533525`*^9}},
 CellLabel->
  "In[181]:=",ExpressionUUID->"de569264-03f4-4148-ab5f-cff8ada9edf0"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.909957845814592*^9},
 CellLabel->
  "Out[182]=",ExpressionUUID->"48146408-6151-444f-8802-36b0461386de"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{"LONGd5MLT", ",", 
     SubscriptBox["k", "4"]}], "]"}], "//", "Simplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    SubscriptBox["k", "4"], "->", "0"}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.909957800525032*^9, 3.9099578030044065`*^9}},
 CellLabel->
  "In[183]:=",ExpressionUUID->"28766dbc-9030-4e6d-abb9-b34ce045f5ea"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9099578673460894`*^9},
 CellLabel->
  "Out[184]=",ExpressionUUID->"4eeb49da-0f64-4f0f-9efe-8563cdd155a6"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{960, 532.75},
WindowMargins->{{-4.5, Automatic}, {Automatic, -4.5}},
FrontEndVersion->"13.3 for Microsoft Windows (64-bit) (June 3, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"71ebeba2-39b6-4197-bfba-291f41d8cf91"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 361, 9, 98, "Title",ExpressionUUID->"d5547718-9e4f-4bfc-b5b0-0aa2b0f56eef"],
Cell[944, 33, 522, 11, 85, "Subtitle",ExpressionUUID->"f8d2e085-b85e-4aa1-b26c-ba4f670b2114"],
Cell[CellGroupData[{
Cell[1491, 48, 620, 13, 67, "Section",ExpressionUUID->"24cb07fb-d326-4773-af10-3b537cabe02f"],
Cell[CellGroupData[{
Cell[2136, 65, 197, 3, 54, "Subsection",ExpressionUUID->"e0a41bc3-6104-4277-8c39-d5868180d4a3"],
Cell[CellGroupData[{
Cell[2358, 72, 170, 3, 45, "Subsubsection",ExpressionUUID->"df4cea90-b939-46d8-a155-296bb1c7d550"],
Cell[CellGroupData[{
Cell[2553, 79, 181, 2, 28, "Input",ExpressionUUID->"058cb120-a6a6-448e-80e0-6ddcdc5b1148"],
Cell[2737, 83, 18120, 499, 428, "Output",ExpressionUUID->"720164f8-aae3-42b5-be0a-44a78b456173"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[20906, 588, 161, 3, 37, "Subsubsection",ExpressionUUID->"a92462dd-2b6d-42ab-8716-4ea6c388b2a0"],
Cell[21070, 593, 905, 23, 34, "Input",ExpressionUUID->"29346ec2-f8c6-4949-8ec5-146ec4537d99"],
Cell[CellGroupData[{
Cell[22000, 620, 1270, 40, 49, "Input",ExpressionUUID->"ee577104-95e3-488a-ab3a-89edf661d6d0"],
Cell[23273, 662, 13083, 383, 320, "Output",ExpressionUUID->"e7b0d372-6434-4263-9f7f-173ead5ce094"]
}, Closed]],
Cell[CellGroupData[{
Cell[36393, 1050, 447, 13, 44, "Input",ExpressionUUID->"c799f35c-6f74-408e-b5c3-0df0e1b7e606"],
Cell[36843, 1065, 153, 3, 32, "Output",ExpressionUUID->"903fec2e-ddee-4cb0-9d63-be509ea16eb7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37033, 1073, 449, 13, 48, "Input",ExpressionUUID->"ebcf3b1a-cfef-44b0-a684-d637d66e4149"],
Cell[37485, 1088, 153, 3, 32, "Output",ExpressionUUID->"7ac6a497-6264-4bb8-a1b6-5ff199e86306"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37675, 1096, 449, 13, 48, "Input",ExpressionUUID->"201171fc-c87d-429a-b739-c93f46b67cef"],
Cell[38127, 1111, 153, 3, 32, "Output",ExpressionUUID->"64a3c656-ce24-4ed1-aa2a-571f27f84a7f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38317, 1119, 447, 13, 48, "Input",ExpressionUUID->"fb0367ed-3afb-45d2-84c4-7308421ce82c"],
Cell[38767, 1134, 155, 3, 32, "Output",ExpressionUUID->"73526a44-800e-482e-aa36-855f7a74a113"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[38983, 1144, 171, 3, 54, "Subsection",ExpressionUUID->"dd5ebc72-d552-453f-b8bd-77e8db3ef48a"],
Cell[CellGroupData[{
Cell[39179, 1151, 192, 3, 45, "Subsubsection",ExpressionUUID->"fb9f69ce-17a2-4d3f-8507-def890708a17"],
Cell[CellGroupData[{
Cell[39396, 1158, 185, 3, 28, "Input",ExpressionUUID->"d96c16ac-ebda-4167-abf2-cf64adca7ea5"],
Cell[39584, 1163, 62581, 1672, 1019, "Output",ExpressionUUID->"c5e94c70-ec0a-4ad0-a2f8-da7be37e00e8"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[102214, 2841, 163, 3, 37, "Subsubsection",ExpressionUUID->"9a8057e9-a53b-4c46-8b6b-6b3fc4c7e44c"],
Cell[102380, 2846, 855, 23, 34, "Input",ExpressionUUID->"8ec18740-6d9c-4f40-aaec-aa486c19f2c0"],
Cell[CellGroupData[{
Cell[103260, 2873, 1322, 41, 49, "Input",ExpressionUUID->"fb6d2724-334c-4982-9fad-ce593395f6cc"],
Cell[104585, 2916, 35831, 949, 529, "Output",ExpressionUUID->"2639fc28-bfc5-4049-a366-c35603df13b1"]
}, Closed]],
Cell[CellGroupData[{
Cell[140453, 3870, 502, 14, 44, "Input",ExpressionUUID->"93d97541-1421-4d13-a37c-ee97ec56e905"],
Cell[140958, 3886, 177, 3, 32, "Output",ExpressionUUID->"d3625bc7-66ef-4de1-8702-c9b150b7a82f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[141172, 3894, 449, 13, 48, "Input",ExpressionUUID->"79e3791b-8c8d-46ee-a8bd-7600569226db"],
Cell[141624, 3909, 155, 3, 32, "Output",ExpressionUUID->"ec3bd8ac-6ace-45ae-bfe7-754e7e3b8899"]
}, Open  ]],
Cell[CellGroupData[{
Cell[141816, 3917, 449, 13, 48, "Input",ExpressionUUID->"827c6978-15f0-4bfd-892d-8dc88601fedf"],
Cell[142268, 3932, 155, 3, 32, "Output",ExpressionUUID->"083e5c1a-48f5-45c2-a533-add7a82a8872"]
}, Open  ]],
Cell[CellGroupData[{
Cell[142460, 3940, 449, 13, 48, "Input",ExpressionUUID->"79822eda-2495-4342-8902-b0905407b598"],
Cell[142912, 3955, 155, 3, 32, "Output",ExpressionUUID->"2bd608fb-fa2d-4b05-a47c-adcc45ac8878"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[143140, 3966, 316, 9, 67, "Section",ExpressionUUID->"4ea28b2a-7295-4906-bb5c-070961cf3bd3"],
Cell[CellGroupData[{
Cell[143481, 3979, 172, 3, 54, "Subsection",ExpressionUUID->"7a14b2e5-eb34-4993-8037-82cb12d801c0"],
Cell[CellGroupData[{
Cell[143678, 3986, 168, 3, 45, "Subsubsection",ExpressionUUID->"f2806fb4-2661-46b3-823d-156ca2e43e66"],
Cell[CellGroupData[{
Cell[143871, 3993, 115, 2, 28, "Input",ExpressionUUID->"bbc2994c-572e-4a0f-8829-2d694cb57981"],
Cell[143989, 3997, 54293, 1366, 884, "Output",ExpressionUUID->"bcd384bd-4e9b-415f-af5e-0ce370cc76dd"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[198331, 5369, 160, 3, 37, "Subsubsection",ExpressionUUID->"01135d8e-131e-4eed-93a6-5b100189f5de"],
Cell[198494, 5374, 879, 23, 34, "Input",ExpressionUUID->"634d9e82-5513-4513-9da4-16c22178d081"],
Cell[CellGroupData[{
Cell[199398, 5401, 1266, 40, 49, "Input",ExpressionUUID->"f7865010-11b3-46bf-b35e-0148fc702079"],
Cell[200667, 5443, 47153, 1210, 831, "Output",ExpressionUUID->"fc210395-9333-4182-b02a-e97eddbdc07f"]
}, Closed]],
Cell[CellGroupData[{
Cell[247857, 6658, 451, 13, 44, "Input",ExpressionUUID->"23f9b965-efed-48d2-9fd9-345a91f8c0f9"],
Cell[248311, 6673, 153, 3, 32, "Output",ExpressionUUID->"7f8238e0-3be0-4d76-8790-5ebdf3aa2529"]
}, Open  ]],
Cell[CellGroupData[{
Cell[248501, 6681, 447, 13, 48, "Input",ExpressionUUID->"412ad7bc-8634-4258-b2c0-fc34f530e831"],
Cell[248951, 6696, 155, 3, 32, "Output",ExpressionUUID->"f2f70012-914f-4ef5-8b4a-ffecbd4d6a84"]
}, Open  ]],
Cell[CellGroupData[{
Cell[249143, 6704, 451, 13, 48, "Input",ExpressionUUID->"5b2eb5d4-7a9f-4dff-ac1d-9dc0b8f21384"],
Cell[249597, 6719, 155, 3, 32, "Output",ExpressionUUID->"c1b66bd0-0eb3-480d-8482-e792d5abbacd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[249789, 6727, 451, 13, 48, "Input",ExpressionUUID->"f998a6f4-df80-4792-a66d-9eb05eca9739"],
Cell[250243, 6742, 153, 3, 32, "Output",ExpressionUUID->"c165427a-7b45-48e1-9b46-2120f2bbcc31"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[250457, 6752, 196, 3, 54, "Subsection",ExpressionUUID->"83010cb5-9417-4e69-ab0f-9a6d85c506c8"],
Cell[CellGroupData[{
Cell[250678, 6759, 170, 3, 45, "Subsubsection",ExpressionUUID->"d78881ba-00cd-4731-81db-111e467ff200"],
Cell[CellGroupData[{
Cell[250873, 6766, 115, 2, 28, "Input",ExpressionUUID->"0ae2bb14-b928-4bf4-9988-6cfe56df9844"],
Cell[250991, 6770, 244977, 5758, 3488, "Output",ExpressionUUID->"de0a604a-bae9-4e32-99ed-eff51b061f49"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[496017, 12534, 163, 3, 37, "Subsubsection",ExpressionUUID->"7152a0fa-1e36-4785-bd09-d52e1d102b07"],
Cell[496183, 12539, 879, 23, 34, "Input",ExpressionUUID->"3a60afab-ff28-4c38-95bb-3d5ab8d8ec0b"],
Cell[497065, 12564, 1350, 42, 49, "Input",ExpressionUUID->"961e44ce-84a1-4404-b9e4-ab49dcb2ae13"],
Cell[CellGroupData[{
Cell[498440, 12610, 449, 13, 48, "Input",ExpressionUUID->"fde1b519-7171-4f6c-8eee-45ae70ea92b8"],
Cell[498892, 12625, 155, 3, 32, "Output",ExpressionUUID->"4799ba05-0093-4327-a7f1-4eabcc2645b1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[499084, 12633, 449, 13, 48, "Input",ExpressionUUID->"90d4bf3c-9343-4571-82a9-124c54e06e34"],
Cell[499536, 12648, 153, 3, 32, "Output",ExpressionUUID->"46033f0f-78b9-4c34-9426-a5e81c416760"]
}, Open  ]],
Cell[CellGroupData[{
Cell[499726, 12656, 451, 13, 48, "Input",ExpressionUUID->"de569264-03f4-4148-ab5f-cff8ada9edf0"],
Cell[500180, 12671, 153, 3, 32, "Output",ExpressionUUID->"48146408-6151-444f-8802-36b0461386de"]
}, Open  ]],
Cell[CellGroupData[{
Cell[500370, 12679, 449, 13, 48, "Input",ExpressionUUID->"28766dbc-9030-4e6d-abb9-b34ce045f5ea"],
Cell[500822, 12694, 155, 3, 32, "Output",ExpressionUUID->"4eeb49da-0f64-4f0f-9efe-8563cdd155a6"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


